Frugal Prompting for Dialog Models

The use of large language models (LLMs) in natural language processing (NLP) tasks is rapidly increasing, leading to changes in how researchers approach problems in the field. To fully utilize these models' abilities, a better understanding of their behavior for different input protocols is required. With LLMs, users can directly interact with the models through a text-based interface to define and solve various tasks. Hence, understanding the conversational abilities of these LLMs, which may not have been specifically trained for dialog modeling, is also important. This study examines different approaches for building dialog systems using LLMs by considering various aspects of the prompt. As part of prompt tuning, we experiment with various ways of providing instructions, exemplars, current query and additional context. The research also analyzes the representations of dialog history that have the optimal usable-information density. Based on the findings, the paper suggests more compact ways of providing dialog history information while ensuring good performance and reducing model's inference-API costs. The research contributes to a better understanding of how LLMs can be effectively used for building interactive systems.

==> analysis_code/GraphEngine.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 260,
   "id": "cf90affb-1055-4a61-9e90-8b4eb7c40ebe",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import itertools\n",
    "import matplotlib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 261,
   "id": "18f72c65",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "os.makedirs('plots/TC', exist_ok=True)\n",
    "os.makedirs('plots/MSC', exist_ok=True)\n",
    "os.makedirs('processed/TC', exist_ok=True)\n",
    "os.makedirs('processed/MSC', exist_ok=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 262,
   "id": "94227915-2fdf-497e-aee3-58d50ce6acaa",
   "metadata": {},
   "outputs": [],
   "source": [
    "#sheet = 'Multi Session Chat View 1'\n",
    "sheet = 'Topical Chat View 1'\n",
    "df = pd.read_excel('ITL_20230521.xlsx', sheet_name=sheet)\n",
    "df = df.loc[df.Model != \"Gap\"]\n",
    "\n",
    "# Remove unnamed columns\n",
    "df = df.loc[:, ~df.columns.str.contains('^Unnamed')]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 263,
   "id": "a8c7a037",
   "metadata": {},
   "outputs": [],
   "source": [
    "if 'Persona Signal' in df:\n",
    "    dataset_prefix = \"MSC\"\n",
    "    # title_fontsize = 36\n",
    "    legend_fontsize = 18\n",
    "    label_fontsize = 24\n",
    "else:\n",
    "    dataset_prefix = \"TC\"\n",
    "    # title_fontsize = \n",
    "    legend_fontsize = 20\n",
    "    label_fontsize = 20\n",
    "\n",
    "    # Rename \"Knowledge\" as \"Persona Signal\"\n",
    "    df = df.rename(columns={\"Knowledge\": \"Persona Signal\"})\n",
    "\n",
    "# Set to a common linux font\n",
    "fonts = {'family' : 'serif',\n",
    "        'serif' : 'Caladea',\n",
    "        # 'weight' : 'bold',\n",
    "        'size'   : 36\n",
    "        }\n",
    "# For some wierd reason you need to set the \n",
    "# font size like following\n",
    "# 36 for MSC\n",
    "# 40 for TC \n",
    "\n",
    "matplotlib.rc('font', **fonts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 264,
   "id": "c709e3d7-3c8e-4fed-99ea-28d2886cefef",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([nan, 'Orig', 'Short', 'None', 'Orig (ppl)', 'Short (ppl)', 'ppl1',\n",
       "       'ppl2', 'Exp1', 'Exp2'], dtype=object)"
      ]
     },
     "execution_count": 264,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df['Prompt Type'].unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 265,
   "id": "8de212a5-6939-4c1f-9fb3-8e7614976a6f",
   "metadata": {},
   "outputs": [],
   "source": [
    "df['Prompt Type'].replace(\"Orig(.*)\", \"FS-ICL\\\\1\", regex=True, inplace=True)\n",
    "df['Prompt Type'].replace(\"Short(.*)\", \"ZS-ICL\\\\1\", regex=True, inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 266,
   "id": "a2cb987e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Drop for values ppl1, ppl2, Exp1, Exp2. Or if it is null\n",
    "df = df.loc[~df['Prompt Type'].isin(['ppl1', 'ppl2', 'Exp1', 'Exp2'])]\n",
    "df = df.loc[~df['Prompt Type'].isnull()]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 267,
   "id": "bd3ebaef",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['FS-ICL', 'ZS-ICL', 'None', 'FS-ICL (ppl)', 'ZS-ICL (ppl)'],\n",
       "      dtype=object)"
      ]
     },
     "execution_count": 267,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df['Prompt Type'].unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 268,
   "id": "99b967dc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['None', 'Pegasus cnn/dm', 'Prev 4', 'Full', 'Prev 10', 'Prev 8',\n",
       "       'Prev 2', 'Prev 1', '10 semantic sim (simcse)',\n",
       "       '8 semantic sim (simcse)', '4 semantic sim (simcse)',\n",
       "       '2 semantic sim (simcse)', '1 semantic sim (simcse)',\n",
       "       'Threshold semantic sim (dialogcse)',\n",
       "       'Threshold semantic sim (dmi)', 'BART', 'PegasusFT',\n",
       "       'Summ (ext+abs)', 'Summ (ext+abs) + top 10',\n",
       "       'Summ (ext+abs) + top 8', 'Summ (ext+abs) + top 2',\n",
       "       'Summ (ext+abs) + top 1'], dtype=object)"
      ]
     },
     "execution_count": 268,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df[\"History Signal\"].unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 269,
   "id": "12545625-d414-4c50-bf68-115f0fb95759",
   "metadata": {},
   "outputs": [],
   "source": [
    "# MSC Rules\n",
    "df['History Signal'].replace(r\"Prev (\\d+)\", r\"Recent-\\1\", regex=True, inplace=True)\n",
    "df['History Signal'].replace(\"4 Semant.*\", \"Semantic-4\", regex=True, inplace=True)\n",
    "df['History Signal'].replace(r\"(\\d+) semantic sim \\(simcse\\)\", r\"Semantic-\\1\", regex=True, inplace=True)\n",
    "df['History Signal'].replace(\"semantic sim (simcse)\", \"Semantic-4\", inplace=True)\n",
    "df['History Signal'].replace(\"Pegasus cnn/dm\", \"Pegasus-CD\", inplace=True)\n",
    "df['Persona Signal'].replace(\"Pegasus cnn/dm\", \"Pegasus-CD\", inplace=True)\n",
    "# # TC Conversion Rules\n",
    "df['History Signal'].replace(\"4 semantic sim (simcse)\", \"Semantic-4\", inplace=True)\n",
    "df['History Signal'].replace(\"4 semantic sim\", \"Semantic-4\", regex=True, inplace=True)\n",
    "df['Model'].replace(\"T-k instruct\", \"Tk-Instruct\", inplace=True)\n",
    "df['Model'].replace(\"Tk-instruct\", \"Tk-Instruct\", inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 270,
   "id": "3f7ee1a6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['None', 'Pegasus-CD', 'Recent-4', 'Full', 'Recent-10', 'Recent-8',\n",
       "       'Recent-2', 'Recent-1', 'Semantic-10', 'Semantic-8', 'Semantic-4',\n",
       "       'Semantic-2', 'Semantic-1', 'Threshold semantic sim (dialogcse)',\n",
       "       'Threshold semantic sim (dmi)', 'BART', 'PegasusFT',\n",
       "       'Summ (ext+abs)', 'Summ (ext+abs) + top 10',\n",
       "       'Summ (ext+abs) + top 8', 'Summ (ext+abs) + top 2',\n",
       "       'Summ (ext+abs) + top 1'], dtype=object)"
      ]
     },
     "execution_count": 270,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df[\"History Signal\"].unique()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 271,
   "id": "18044f6a",
   "metadata": {},
   "outputs": [],
   "source": [
    "df['Model'].replace(\"text-davinci-003\", \"GPT-3\", inplace=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 272,
   "id": "f88e4633",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Drop rows with Persona Signal = PegasusFT\n",
    "df = df.loc[df['Persona Signal'] != \"PegasusFT\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 273,
   "id": "c7e18ef9-ab0c-44a5-8cd4-f4936bd0acf2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Model</th>\n",
       "      <th>Method</th>\n",
       "      <th>Persona Signal</th>\n",
       "      <th>History Signal</th>\n",
       "      <th>Prompt Type</th>\n",
       "      <th>BLEU</th>\n",
       "      <th>METEOR</th>\n",
       "      <th>rouge1</th>\n",
       "      <th>rouge2</th>\n",
       "      <th>rougeL</th>\n",
       "      <th>Bert-p</th>\n",
       "      <th>Bert-r</th>\n",
       "      <th>Bert-f1</th>\n",
       "      <th>DEB</th>\n",
       "      <th>Bleurt</th>\n",
       "      <th>output</th>\n",
       "      <th>prompt</th>\n",
       "      <th>budget</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>T0</td>\n",
       "      <td>Summ Pegasus (cnn/dm) + Short prompt (ppl)</td>\n",
       "      <td>None</td>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>ZS-ICL (ppl)</td>\n",
       "      <td>0.037994</td>\n",
       "      <td>0.126455</td>\n",
       "      <td>0.139171</td>\n",
       "      <td>0.018011</td>\n",
       "      <td>0.109473</td>\n",
       "      <td>0.798802</td>\n",
       "      <td>0.806363</td>\n",
       "      <td>0.802430</td>\n",
       "      <td>0.884256</td>\n",
       "      <td>0.311208</td>\n",
       "      <td>40.055808</td>\n",
       "      <td>120.870613</td>\n",
       "      <td>160.926421</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>143</th>\n",
       "      <td>GPT-3</td>\n",
       "      <td>Semantically similar + Short prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>Semantic-4</td>\n",
       "      <td>ZS-ICL</td>\n",
       "      <td>0.039399</td>\n",
       "      <td>0.154566</td>\n",
       "      <td>0.147379</td>\n",
       "      <td>0.019625</td>\n",
       "      <td>0.110913</td>\n",
       "      <td>0.796381</td>\n",
       "      <td>0.802064</td>\n",
       "      <td>0.799107</td>\n",
       "      <td>0.888307</td>\n",
       "      <td>0.404700</td>\n",
       "      <td>55.324540</td>\n",
       "      <td>174.140077</td>\n",
       "      <td>229.464616</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>182</th>\n",
       "      <td>T0</td>\n",
       "      <td>Semantically similar + Orig prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>Semantic-8</td>\n",
       "      <td>FS-ICL</td>\n",
       "      <td>0.040531</td>\n",
       "      <td>0.138761</td>\n",
       "      <td>0.143129</td>\n",
       "      <td>0.019640</td>\n",
       "      <td>0.111677</td>\n",
       "      <td>0.809715</td>\n",
       "      <td>0.812383</td>\n",
       "      <td>0.810882</td>\n",
       "      <td>0.938443</td>\n",
       "      <td>0.308738</td>\n",
       "      <td>45.452565</td>\n",
       "      <td>281.776456</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>248</th>\n",
       "      <td>flanT5-XL</td>\n",
       "      <td>Summ (ext + abs) + Orig prompt (ppl)</td>\n",
       "      <td>None</td>\n",
       "      <td>Summ (ext+abs)</td>\n",
       "      <td>FS-ICL (ppl)</td>\n",
       "      <td>0.039793</td>\n",
       "      <td>0.125574</td>\n",
       "      <td>0.131663</td>\n",
       "      <td>0.017943</td>\n",
       "      <td>0.106365</td>\n",
       "      <td>0.806339</td>\n",
       "      <td>0.808351</td>\n",
       "      <td>0.807022</td>\n",
       "      <td>0.819685</td>\n",
       "      <td>0.323288</td>\n",
       "      <td>42.592886</td>\n",
       "      <td>238.078487</td>\n",
       "      <td>280.671374</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>234</th>\n",
       "      <td>Tk-Instruct</td>\n",
       "      <td>Bart summary + Orig prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>BART</td>\n",
       "      <td>FS-ICL</td>\n",
       "      <td>0.016406</td>\n",
       "      <td>0.071715</td>\n",
       "      <td>0.108590</td>\n",
       "      <td>0.014754</td>\n",
       "      <td>0.097872</td>\n",
       "      <td>0.842154</td>\n",
       "      <td>0.806587</td>\n",
       "      <td>0.823763</td>\n",
       "      <td>0.719180</td>\n",
       "      <td>0.279045</td>\n",
       "      <td>10.923971</td>\n",
       "      <td>269.969713</td>\n",
       "      <td>280.893684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>89</th>\n",
       "      <td>T0</td>\n",
       "      <td>Prev utterances + Orig prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>Full</td>\n",
       "      <td>FS-ICL</td>\n",
       "      <td>0.029387</td>\n",
       "      <td>0.105273</td>\n",
       "      <td>0.109831</td>\n",
       "      <td>0.014919</td>\n",
       "      <td>0.085041</td>\n",
       "      <td>0.845908</td>\n",
       "      <td>0.842451</td>\n",
       "      <td>0.843901</td>\n",
       "      <td>0.817851</td>\n",
       "      <td>0.253337</td>\n",
       "      <td>37.894174</td>\n",
       "      <td>797.495813</td>\n",
       "      <td>835.389988</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>BlenderBot-3B</td>\n",
       "      <td>Summ Pegasus (cnn/dm) + Short prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>ZS-ICL</td>\n",
       "      <td>0.028582</td>\n",
       "      <td>0.088115</td>\n",
       "      <td>0.109548</td>\n",
       "      <td>0.011019</td>\n",
       "      <td>0.092053</td>\n",
       "      <td>0.810353</td>\n",
       "      <td>0.804763</td>\n",
       "      <td>0.807417</td>\n",
       "      <td>0.564071</td>\n",
       "      <td>0.280342</td>\n",
       "      <td>19.083066</td>\n",
       "      <td>130.376581</td>\n",
       "      <td>149.459647</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>127</th>\n",
       "      <td>Tk-Instruct</td>\n",
       "      <td>Prev utterances + Orig prompt(ppl)</td>\n",
       "      <td>None</td>\n",
       "      <td>Recent-10</td>\n",
       "      <td>FS-ICL (ppl)</td>\n",
       "      <td>0.032888</td>\n",
       "      <td>0.133613</td>\n",
       "      <td>0.128141</td>\n",
       "      <td>0.015632</td>\n",
       "      <td>0.096730</td>\n",
       "      <td>0.794738</td>\n",
       "      <td>0.808560</td>\n",
       "      <td>0.801425</td>\n",
       "      <td>0.896217</td>\n",
       "      <td>0.276290</td>\n",
       "      <td>57.918715</td>\n",
       "      <td>565.283939</td>\n",
       "      <td>623.202655</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>294</th>\n",
       "      <td>Tk-Instruct</td>\n",
       "      <td>Only knowledge + Orig prompt (ppl)</td>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>None</td>\n",
       "      <td>FS-ICL (ppl)</td>\n",
       "      <td>0.023812</td>\n",
       "      <td>0.069555</td>\n",
       "      <td>0.082387</td>\n",
       "      <td>0.004437</td>\n",
       "      <td>0.068839</td>\n",
       "      <td>0.772875</td>\n",
       "      <td>0.792695</td>\n",
       "      <td>0.782389</td>\n",
       "      <td>0.178614</td>\n",
       "      <td>0.193966</td>\n",
       "      <td>45.725997</td>\n",
       "      <td>793.273693</td>\n",
       "      <td>838.999690</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>269</th>\n",
       "      <td>T0</td>\n",
       "      <td>Summ (ext + abs) + Short prompt (ppl) + top 2</td>\n",
       "      <td>None</td>\n",
       "      <td>Summ (ext+abs) + top 2</td>\n",
       "      <td>ZS-ICL (ppl)</td>\n",
       "      <td>0.037223</td>\n",
       "      <td>0.122900</td>\n",
       "      <td>0.139103</td>\n",
       "      <td>0.019407</td>\n",
       "      <td>0.109962</td>\n",
       "      <td>0.807096</td>\n",
       "      <td>0.811703</td>\n",
       "      <td>0.809236</td>\n",
       "      <td>0.841576</td>\n",
       "      <td>0.320108</td>\n",
       "      <td>37.995858</td>\n",
       "      <td>96.791199</td>\n",
       "      <td>134.787057</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>163</th>\n",
       "      <td>flanT5-XL</td>\n",
       "      <td>Semantically similar + Short prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>Semantic-2</td>\n",
       "      <td>ZS-ICL</td>\n",
       "      <td>0.042797</td>\n",
       "      <td>0.125620</td>\n",
       "      <td>0.142301</td>\n",
       "      <td>0.021875</td>\n",
       "      <td>0.121394</td>\n",
       "      <td>0.821926</td>\n",
       "      <td>0.811422</td>\n",
       "      <td>0.816382</td>\n",
       "      <td>0.821023</td>\n",
       "      <td>0.368420</td>\n",
       "      <td>32.438491</td>\n",
       "      <td>130.390344</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>125</th>\n",
       "      <td>Tk-Instruct</td>\n",
       "      <td>Prev utterances + Orig prompt (ppl)</td>\n",
       "      <td>None</td>\n",
       "      <td>Full</td>\n",
       "      <td>FS-ICL (ppl)</td>\n",
       "      <td>0.034878</td>\n",
       "      <td>0.141494</td>\n",
       "      <td>0.139492</td>\n",
       "      <td>0.017136</td>\n",
       "      <td>0.105305</td>\n",
       "      <td>0.833259</td>\n",
       "      <td>0.849314</td>\n",
       "      <td>0.841029</td>\n",
       "      <td>0.944253</td>\n",
       "      <td>0.312659</td>\n",
       "      <td>62.409986</td>\n",
       "      <td>772.185863</td>\n",
       "      <td>834.595849</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>61</th>\n",
       "      <td>GPT-3</td>\n",
       "      <td>Prev utterances + Orig prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>Recent-2</td>\n",
       "      <td>FS-ICL</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>213</th>\n",
       "      <td>Tk-Instruct</td>\n",
       "      <td>Semantically similar + Short prompt (ppl)</td>\n",
       "      <td>None</td>\n",
       "      <td>Semantic-8</td>\n",
       "      <td>ZS-ICL (ppl)</td>\n",
       "      <td>0.038676</td>\n",
       "      <td>0.118195</td>\n",
       "      <td>0.136737</td>\n",
       "      <td>0.017260</td>\n",
       "      <td>0.114502</td>\n",
       "      <td>0.817178</td>\n",
       "      <td>0.812533</td>\n",
       "      <td>0.814579</td>\n",
       "      <td>0.909932</td>\n",
       "      <td>0.325986</td>\n",
       "      <td>30.792847</td>\n",
       "      <td>243.369054</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>81</th>\n",
       "      <td>flanT5-XL</td>\n",
       "      <td>Prev utterances + Orig prompt(ppl)</td>\n",
       "      <td>None</td>\n",
       "      <td>Recent-8</td>\n",
       "      <td>FS-ICL (ppl)</td>\n",
       "      <td>0.029804</td>\n",
       "      <td>0.116594</td>\n",
       "      <td>0.110802</td>\n",
       "      <td>0.012005</td>\n",
       "      <td>0.084535</td>\n",
       "      <td>0.763828</td>\n",
       "      <td>0.803306</td>\n",
       "      <td>0.781846</td>\n",
       "      <td>0.721187</td>\n",
       "      <td>0.279945</td>\n",
       "      <td>67.809193</td>\n",
       "      <td>498.702387</td>\n",
       "      <td>566.511580</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "             Model                                         Method  \\\n",
       "35              T0     Summ Pegasus (cnn/dm) + Short prompt (ppl)   \n",
       "143          GPT-3            Semantically similar + Short prompt   \n",
       "182             T0             Semantically similar + Orig prompt   \n",
       "248      flanT5-XL           Summ (ext + abs) + Orig prompt (ppl)   \n",
       "234    Tk-Instruct                     Bart summary + Orig prompt   \n",
       "89              T0                  Prev utterances + Orig prompt   \n",
       "27   BlenderBot-3B           Summ Pegasus (cnn/dm) + Short prompt   \n",
       "127    Tk-Instruct             Prev utterances + Orig prompt(ppl)   \n",
       "294    Tk-Instruct             Only knowledge + Orig prompt (ppl)   \n",
       "269             T0  Summ (ext + abs) + Short prompt (ppl) + top 2   \n",
       "163      flanT5-XL            Semantically similar + Short prompt   \n",
       "125    Tk-Instruct            Prev utterances + Orig prompt (ppl)   \n",
       "61           GPT-3                  Prev utterances + Orig prompt   \n",
       "213    Tk-Instruct      Semantically similar + Short prompt (ppl)   \n",
       "81       flanT5-XL             Prev utterances + Orig prompt(ppl)   \n",
       "\n",
       "    Persona Signal          History Signal   Prompt Type      BLEU    METEOR  \\\n",
       "35            None              Pegasus-CD  ZS-ICL (ppl)  0.037994  0.126455   \n",
       "143           None              Semantic-4        ZS-ICL  0.039399  0.154566   \n",
       "182           None              Semantic-8        FS-ICL  0.040531  0.138761   \n",
       "248           None          Summ (ext+abs)  FS-ICL (ppl)  0.039793  0.125574   \n",
       "234           None                    BART        FS-ICL  0.016406  0.071715   \n",
       "89            None                    Full        FS-ICL  0.029387  0.105273   \n",
       "27            None              Pegasus-CD        ZS-ICL  0.028582  0.088115   \n",
       "127           None               Recent-10  FS-ICL (ppl)  0.032888  0.133613   \n",
       "294     Pegasus-CD                    None  FS-ICL (ppl)  0.023812  0.069555   \n",
       "269           None  Summ (ext+abs) + top 2  ZS-ICL (ppl)  0.037223  0.122900   \n",
       "163           None              Semantic-2        ZS-ICL  0.042797  0.125620   \n",
       "125           None                    Full  FS-ICL (ppl)  0.034878  0.141494   \n",
       "61            None                Recent-2        FS-ICL       NaN       NaN   \n",
       "213           None              Semantic-8  ZS-ICL (ppl)  0.038676  0.118195   \n",
       "81            None                Recent-8  FS-ICL (ppl)  0.029804  0.116594   \n",
       "\n",
       "       rouge1    rouge2    rougeL    Bert-p    Bert-r   Bert-f1       DEB  \\\n",
       "35   0.139171  0.018011  0.109473  0.798802  0.806363  0.802430  0.884256   \n",
       "143  0.147379  0.019625  0.110913  0.796381  0.802064  0.799107  0.888307   \n",
       "182  0.143129  0.019640  0.111677  0.809715  0.812383  0.810882  0.938443   \n",
       "248  0.131663  0.017943  0.106365  0.806339  0.808351  0.807022  0.819685   \n",
       "234  0.108590  0.014754  0.097872  0.842154  0.806587  0.823763  0.719180   \n",
       "89   0.109831  0.014919  0.085041  0.845908  0.842451  0.843901  0.817851   \n",
       "27   0.109548  0.011019  0.092053  0.810353  0.804763  0.807417  0.564071   \n",
       "127  0.128141  0.015632  0.096730  0.794738  0.808560  0.801425  0.896217   \n",
       "294  0.082387  0.004437  0.068839  0.772875  0.792695  0.782389  0.178614   \n",
       "269  0.139103  0.019407  0.109962  0.807096  0.811703  0.809236  0.841576   \n",
       "163  0.142301  0.021875  0.121394  0.821926  0.811422  0.816382  0.821023   \n",
       "125  0.139492  0.017136  0.105305  0.833259  0.849314  0.841029  0.944253   \n",
       "61        NaN       NaN       NaN       NaN       NaN       NaN       NaN   \n",
       "213  0.136737  0.017260  0.114502  0.817178  0.812533  0.814579  0.909932   \n",
       "81   0.110802  0.012005  0.084535  0.763828  0.803306  0.781846  0.721187   \n",
       "\n",
       "       Bleurt     output      prompt      budget  \n",
       "35   0.311208  40.055808  120.870613  160.926421  \n",
       "143  0.404700  55.324540  174.140077  229.464616  \n",
       "182  0.308738  45.452565  281.776456         NaN  \n",
       "248  0.323288  42.592886  238.078487  280.671374  \n",
       "234  0.279045  10.923971  269.969713  280.893684  \n",
       "89   0.253337  37.894174  797.495813  835.389988  \n",
       "27   0.280342  19.083066  130.376581  149.459647  \n",
       "127  0.276290  57.918715  565.283939  623.202655  \n",
       "294  0.193966  45.725997  793.273693  838.999690  \n",
       "269  0.320108  37.995858   96.791199  134.787057  \n",
       "163  0.368420  32.438491  130.390344         NaN  \n",
       "125  0.312659  62.409986  772.185863  834.595849  \n",
       "61        NaN        NaN         NaN         NaN  \n",
       "213  0.325986  30.792847  243.369054         NaN  \n",
       "81   0.279945  67.809193  498.702387  566.511580  "
      ]
     },
     "execution_count": 273,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df.sample(15)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 274,
   "id": "2366f747",
   "metadata": {},
   "outputs": [],
   "source": [
    "used_cols = ['Model', 'Method', 'Persona Signal', 'History Signal', 'Prompt Type',\n",
    "       'BLEU', 'METEOR', 'rouge1', 'rouge2', 'rougeL', 'Bert-p', 'Bert-r',\n",
    "       'Bert-f1', 'DEB', 'Bleurt', 'output', 'prompt']\n",
    "df = df[used_cols]\n",
    "df['total_budget'] = df['output'] + df['prompt']\n",
    "df['BLEURT']=df['Bleurt']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 275,
   "id": "843a7ba5-a852-41eb-a4a2-4584c5d4775e",
   "metadata": {},
   "outputs": [],
   "source": [
    "df = df.sort_values(['Model', 'Prompt Type'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 276,
   "id": "479dbdec",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Model</th>\n",
       "      <th>Method</th>\n",
       "      <th>Persona Signal</th>\n",
       "      <th>History Signal</th>\n",
       "      <th>Prompt Type</th>\n",
       "      <th>BLEU</th>\n",
       "      <th>METEOR</th>\n",
       "      <th>rouge1</th>\n",
       "      <th>rouge2</th>\n",
       "      <th>rougeL</th>\n",
       "      <th>Bert-p</th>\n",
       "      <th>Bert-r</th>\n",
       "      <th>Bert-f1</th>\n",
       "      <th>DEB</th>\n",
       "      <th>Bleurt</th>\n",
       "      <th>output</th>\n",
       "      <th>prompt</th>\n",
       "      <th>total_budget</th>\n",
       "      <th>BLEURT</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>BlenderBot-3B</td>\n",
       "      <td>Summ Pegasus (cnn/dm) + Orig prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>FS-ICL</td>\n",
       "      <td>0.030190</td>\n",
       "      <td>0.094038</td>\n",
       "      <td>0.117702</td>\n",
       "      <td>0.009898</td>\n",
       "      <td>0.097960</td>\n",
       "      <td>0.815370</td>\n",
       "      <td>0.806016</td>\n",
       "      <td>0.810556</td>\n",
       "      <td>0.548794</td>\n",
       "      <td>0.258033</td>\n",
       "      <td>20.465838</td>\n",
       "      <td>300.101906</td>\n",
       "      <td>320.567745</td>\n",
       "      <td>0.258033</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>46</th>\n",
       "      <td>BlenderBot-3B</td>\n",
       "      <td>Prev utterances + Orig prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>Recent-4</td>\n",
       "      <td>FS-ICL</td>\n",
       "      <td>0.029816</td>\n",
       "      <td>0.092338</td>\n",
       "      <td>0.116651</td>\n",
       "      <td>0.010612</td>\n",
       "      <td>0.097084</td>\n",
       "      <td>0.817221</td>\n",
       "      <td>0.806499</td>\n",
       "      <td>0.811715</td>\n",
       "      <td>0.645156</td>\n",
       "      <td>0.268120</td>\n",
       "      <td>19.280554</td>\n",
       "      <td>370.421789</td>\n",
       "      <td>389.702343</td>\n",
       "      <td>0.268120</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>50</th>\n",
       "      <td>BlenderBot-3B</td>\n",
       "      <td>Prev utterances + Orig prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>Full</td>\n",
       "      <td>FS-ICL</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>148</th>\n",
       "      <td>BlenderBot-3B</td>\n",
       "      <td>Semantically similar + Orig prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>Semantic-4</td>\n",
       "      <td>FS-ICL</td>\n",
       "      <td>0.014941</td>\n",
       "      <td>0.060352</td>\n",
       "      <td>0.081460</td>\n",
       "      <td>0.010260</td>\n",
       "      <td>0.073805</td>\n",
       "      <td>0.838896</td>\n",
       "      <td>0.799086</td>\n",
       "      <td>0.818202</td>\n",
       "      <td>0.668794</td>\n",
       "      <td>0.272294</td>\n",
       "      <td>19.443212</td>\n",
       "      <td>387.624844</td>\n",
       "      <td>407.068056</td>\n",
       "      <td>0.272294</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>224</th>\n",
       "      <td>BlenderBot-3B</td>\n",
       "      <td>Bart summary + Orig prompt</td>\n",
       "      <td>None</td>\n",
       "      <td>BART</td>\n",
       "      <td>FS-ICL</td>\n",
       "      <td>0.030122</td>\n",
       "      <td>0.094860</td>\n",
       "      <td>0.116774</td>\n",
       "      <td>0.009885</td>\n",
       "      <td>0.096999</td>\n",
       "      <td>0.814547</td>\n",
       "      <td>0.805837</td>\n",
       "      <td>0.810060</td>\n",
       "      <td>0.364468</td>\n",
       "      <td>0.251855</td>\n",
       "      <td>21.054561</td>\n",
       "      <td>298.001292</td>\n",
       "      <td>319.055852</td>\n",
       "      <td>0.251855</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>253</th>\n",
       "      <td>flanT5-XL</td>\n",
       "      <td>Summ (ext + abs) + Short prompt (ppl) + top 8</td>\n",
       "      <td>None</td>\n",
       "      <td>Summ (ext+abs) + top 8</td>\n",
       "      <td>ZS-ICL (ppl)</td>\n",
       "      <td>0.041865</td>\n",
       "      <td>0.123515</td>\n",
       "      <td>0.150216</td>\n",
       "      <td>0.022612</td>\n",
       "      <td>0.125618</td>\n",
       "      <td>0.828751</td>\n",
       "      <td>0.812514</td>\n",
       "      <td>0.820399</td>\n",
       "      <td>0.869599</td>\n",
       "      <td>0.344499</td>\n",
       "      <td>26.336763</td>\n",
       "      <td>114.716996</td>\n",
       "      <td>141.053759</td>\n",
       "      <td>0.344499</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>255</th>\n",
       "      <td>flanT5-XL</td>\n",
       "      <td>Summ (ext + abs) + Short prompt (ppl) + top 2</td>\n",
       "      <td>None</td>\n",
       "      <td>Summ (ext+abs) + top 2</td>\n",
       "      <td>ZS-ICL (ppl)</td>\n",
       "      <td>0.041443</td>\n",
       "      <td>0.123092</td>\n",
       "      <td>0.146342</td>\n",
       "      <td>0.021377</td>\n",
       "      <td>0.124071</td>\n",
       "      <td>0.828215</td>\n",
       "      <td>0.812203</td>\n",
       "      <td>0.819982</td>\n",
       "      <td>0.852628</td>\n",
       "      <td>0.345481</td>\n",
       "      <td>26.285899</td>\n",
       "      <td>108.214502</td>\n",
       "      <td>134.500401</td>\n",
       "      <td>0.345481</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>257</th>\n",
       "      <td>flanT5-XL</td>\n",
       "      <td>Summ (ext + abs) + Short prompt (ppl) + top 1</td>\n",
       "      <td>None</td>\n",
       "      <td>Summ (ext+abs) + top 1</td>\n",
       "      <td>ZS-ICL (ppl)</td>\n",
       "      <td>0.040670</td>\n",
       "      <td>0.121496</td>\n",
       "      <td>0.150048</td>\n",
       "      <td>0.023051</td>\n",
       "      <td>0.125927</td>\n",
       "      <td>0.826762</td>\n",
       "      <td>0.811544</td>\n",
       "      <td>0.818935</td>\n",
       "      <td>0.834585</td>\n",
       "      <td>0.343516</td>\n",
       "      <td>26.188758</td>\n",
       "      <td>108.059059</td>\n",
       "      <td>134.247818</td>\n",
       "      <td>0.343516</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>289</th>\n",
       "      <td>flanT5-XL</td>\n",
       "      <td>Only knowledge + Short prompt (ppl)</td>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>None</td>\n",
       "      <td>ZS-ICL (ppl)</td>\n",
       "      <td>0.034638</td>\n",
       "      <td>0.110125</td>\n",
       "      <td>0.116450</td>\n",
       "      <td>0.015808</td>\n",
       "      <td>0.097971</td>\n",
       "      <td>0.804561</td>\n",
       "      <td>0.802494</td>\n",
       "      <td>0.803100</td>\n",
       "      <td>0.837980</td>\n",
       "      <td>0.305019</td>\n",
       "      <td>38.970287</td>\n",
       "      <td>374.393717</td>\n",
       "      <td>413.364004</td>\n",
       "      <td>0.305019</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>293</th>\n",
       "      <td>flanT5-XL</td>\n",
       "      <td>Knowledge + summary + Short prompt (ppl)</td>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>ZS-ICL (ppl)</td>\n",
       "      <td>0.036705</td>\n",
       "      <td>0.117672</td>\n",
       "      <td>0.130337</td>\n",
       "      <td>0.018428</td>\n",
       "      <td>0.109307</td>\n",
       "      <td>0.811270</td>\n",
       "      <td>0.804560</td>\n",
       "      <td>0.807577</td>\n",
       "      <td>0.830437</td>\n",
       "      <td>0.304801</td>\n",
       "      <td>36.596780</td>\n",
       "      <td>363.826052</td>\n",
       "      <td>400.422832</td>\n",
       "      <td>0.304801</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>276 rows × 19 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "             Model                                         Method  \\\n",
       "26   BlenderBot-3B            Summ Pegasus (cnn/dm) + Orig prompt   \n",
       "46   BlenderBot-3B                  Prev utterances + Orig prompt   \n",
       "50   BlenderBot-3B                  Prev utterances + Orig prompt   \n",
       "148  BlenderBot-3B             Semantically similar + Orig prompt   \n",
       "224  BlenderBot-3B                     Bart summary + Orig prompt   \n",
       "..             ...                                            ...   \n",
       "253      flanT5-XL  Summ (ext + abs) + Short prompt (ppl) + top 8   \n",
       "255      flanT5-XL  Summ (ext + abs) + Short prompt (ppl) + top 2   \n",
       "257      flanT5-XL  Summ (ext + abs) + Short prompt (ppl) + top 1   \n",
       "289      flanT5-XL            Only knowledge + Short prompt (ppl)   \n",
       "293      flanT5-XL       Knowledge + summary + Short prompt (ppl)   \n",
       "\n",
       "    Persona Signal          History Signal   Prompt Type      BLEU    METEOR  \\\n",
       "26            None              Pegasus-CD        FS-ICL  0.030190  0.094038   \n",
       "46            None                Recent-4        FS-ICL  0.029816  0.092338   \n",
       "50            None                    Full        FS-ICL       NaN       NaN   \n",
       "148           None              Semantic-4        FS-ICL  0.014941  0.060352   \n",
       "224           None                    BART        FS-ICL  0.030122  0.094860   \n",
       "..             ...                     ...           ...       ...       ...   \n",
       "253           None  Summ (ext+abs) + top 8  ZS-ICL (ppl)  0.041865  0.123515   \n",
       "255           None  Summ (ext+abs) + top 2  ZS-ICL (ppl)  0.041443  0.123092   \n",
       "257           None  Summ (ext+abs) + top 1  ZS-ICL (ppl)  0.040670  0.121496   \n",
       "289     Pegasus-CD                    None  ZS-ICL (ppl)  0.034638  0.110125   \n",
       "293     Pegasus-CD               PegasusFT  ZS-ICL (ppl)  0.036705  0.117672   \n",
       "\n",
       "       rouge1    rouge2    rougeL    Bert-p    Bert-r   Bert-f1       DEB  \\\n",
       "26   0.117702  0.009898  0.097960  0.815370  0.806016  0.810556  0.548794   \n",
       "46   0.116651  0.010612  0.097084  0.817221  0.806499  0.811715  0.645156   \n",
       "50        NaN       NaN       NaN       NaN       NaN       NaN       NaN   \n",
       "148  0.081460  0.010260  0.073805  0.838896  0.799086  0.818202  0.668794   \n",
       "224  0.116774  0.009885  0.096999  0.814547  0.805837  0.810060  0.364468   \n",
       "..        ...       ...       ...       ...       ...       ...       ...   \n",
       "253  0.150216  0.022612  0.125618  0.828751  0.812514  0.820399  0.869599   \n",
       "255  0.146342  0.021377  0.124071  0.828215  0.812203  0.819982  0.852628   \n",
       "257  0.150048  0.023051  0.125927  0.826762  0.811544  0.818935  0.834585   \n",
       "289  0.116450  0.015808  0.097971  0.804561  0.802494  0.803100  0.837980   \n",
       "293  0.130337  0.018428  0.109307  0.811270  0.804560  0.807577  0.830437   \n",
       "\n",
       "       Bleurt     output      prompt  total_budget    BLEURT  \n",
       "26   0.258033  20.465838  300.101906    320.567745  0.258033  \n",
       "46   0.268120  19.280554  370.421789    389.702343  0.268120  \n",
       "50        NaN        NaN         NaN           NaN       NaN  \n",
       "148  0.272294  19.443212  387.624844    407.068056  0.272294  \n",
       "224  0.251855  21.054561  298.001292    319.055852  0.251855  \n",
       "..        ...        ...         ...           ...       ...  \n",
       "253  0.344499  26.336763  114.716996    141.053759  0.344499  \n",
       "255  0.345481  26.285899  108.214502    134.500401  0.345481  \n",
       "257  0.343516  26.188758  108.059059    134.247818  0.343516  \n",
       "289  0.305019  38.970287  374.393717    413.364004  0.305019  \n",
       "293  0.304801  36.596780  363.826052    400.422832  0.304801  \n",
       "\n",
       "[276 rows x 19 columns]"
      ]
     },
     "execution_count": 276,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 277,
   "id": "c8c4ad2b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# # set and increase Matplotlib font\n",
    "# plt.rcParams['font.family'] = 'sans-serif'\n",
    "# plt.rcParams['font.sans-serif'] = 'Arial'\n",
    "# plt.rcParams['font.size'] = 24\n",
    "\n",
    "# font = {'family' : 'normal',\n",
    "#         'weight' : 'bold',\n",
    "#         'size'   : 32}\n",
    "\n",
    "# matplotlib.rc('font', **font)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 278,
   "id": "f85fa352",
   "metadata": {},
   "outputs": [],
   "source": [
    "def drop_nan_row_cols(df):\n",
    "    # print(\"Shape of df: {}\".format(df.shape))\n",
    "    # Print the columns/rows that will be dropped\n",
    "    # print(\"Columns with all nan: {}\".format(df.columns[df.isnull().all(axis=0)]))\n",
    "    # print(\"Rows with all nan: {}\".format(df.index[df.isnull().all(axis=1)]))\n",
    "    # Drop rows with all nan\n",
    "    df = df.dropna(axis=0, how='all')\n",
    "    # Drop columns with all nan\n",
    "    df = df.dropna(axis=1, how='all')\n",
    "    # print(\"Shape of df after dropping rows and columns with all nan: {}\".format(df.shape))\n",
    "    return df\n",
    "\n",
    "def scatter_plot_pivoted_df(pivoted_df, metric, save_path, is_roi=False):\n",
    "    # Print shape\n",
    "    # print(pivoted_df)\n",
    "\n",
    "    print(\"Metric: {}\".format(metric))\n",
    "    print(\"Save path: {}\".format(save_path))\n",
    "    \n",
    "    # Check if any row or column is all nan\n",
    "    # if pivoted_df.isnull().all(axis=1).any() or pivoted_df.isnull().all(axis=0).any():\n",
    "    #     print(\"Skipping plot because of all nan row or column for {} @ {}\".format(metric, save_path))\n",
    "    #     return\n",
    "\n",
    "    # # Drop rows with all nan\n",
    "    # pivoted_df = pivoted_df.dropna(axis=0, how='all')\n",
    "    # # Drop columns with all nan\n",
    "    # pivoted_df = pivoted_df.dropna(axis=1, how='all')\n",
    "\n",
    "\n",
    "    if pivoted_df.shape[0] == 0:\n",
    "        print(\"Skipping plot for {} @ {}\".format(metric, save_path))\n",
    "        return\n",
    "\n",
    "    colors = sns.color_palette('Paired', len(pivoted_df.columns))\n",
    "    markers = ['o', 'v', 's', 'p', 'P', '*', 'X', 'D', 'd', '1', '2', '3', '4', '8', 'h', 'H', 'x', 'X', 'D', 'd', '|', '_']\n",
    "\n",
    "    # Create scatter plot\n",
    "    fig, ax = plt.subplots(figsize=(8,6))\n",
    "    # print(pivoted_df.index.tolist())\n",
    "    # Scatter plot\n",
    "    models = pivoted_df.columns\n",
    "    for i, model in enumerate(models):\n",
    "        x = pivoted_df.index.tolist()\n",
    "        y = pivoted_df[model]\n",
    "        # y shouldn't be all nans\n",
    "        if y.isnull().all():\n",
    "            continue\n",
    "        lbl = f\"{model[0]} ({model[1].replace('-ICL', '')})\"\n",
    "        ax.scatter(x, y, color = colors[i], marker = markers[i], label=lbl, s=150)\n",
    "\n",
    "    # Set x-axis labels\n",
    "    ax.set_xticks(list(range(len(pivoted_df.index.tolist()))))\n",
    "    ax.set_xticklabels(pivoted_df.index.tolist(), rotation=90, fontsize=label_fontsize)\n",
    "\n",
    "    # Set y-axis tick font\n",
    "    ax.tick_params(axis='y', labelsize=label_fontsize)\n",
    "\n",
    "    # Add legend at the top of the figure\n",
    "    # show in a single row\n",
    "    # Smaller font size\n",
    "    ax.legend(loc='upper center', bbox_to_anchor=(0.5, 1.43), ncol=2, fontsize=legend_fontsize)\n",
    "\n",
    "    ax.grid(True, axis='y')\n",
    "    # x-axis label\n",
    "    ax.set_xlabel('History Signal', fontsize=label_fontsize)\n",
    "    # y-axis label\n",
    "    if is_roi:\n",
    "        ax.set_ylabel(f'ROI ({metric})', fontsize=label_fontsize)\n",
    "    else:\n",
    "        ax.set_ylabel(f'{metric}', fontsize=label_fontsize)\n",
    "\n",
    "\n",
    "    # plt.tight_layout()\n",
    "    # Save such that legends are fitted within the figure\n",
    "    plt.savefig(save_path, bbox_inches='tight', dpi=300)\n",
    "    plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 279,
   "id": "cdbbf034-e258-436d-8971-a45448572559",
   "metadata": {},
   "outputs": [],
   "source": [
    "def calculate_ROI(df_perf, df_budget):\n",
    "    # print(df_perf)\n",
    "    assert df_perf.shape == df_budget.shape\n",
    "    # Find the rows with index \"None_0\" or \"No DH, no BI\", only one of these should exist\n",
    "    if \"None_0\" in df_perf.index:\n",
    "        X_perf = df_perf.loc['None_0']\n",
    "        X_budget = df_budget.loc['None_0']\n",
    "    # elif \"No DH, no BI\" in df_perf.index:\n",
    "    #     assert \"None_0\" not in df_perf.index\n",
    "    #     X_perf = df_perf.loc['No DH, no BI']\n",
    "    #     X_budget = df_budget.loc['No DH, no BI']\n",
    "    else:\n",
    "        raise ValueError(\"None_0 not found in df_perf.index.\")\n",
    "\n",
    "    # assert df_perf.index[0] == \"None\" or df_perf.index[0] == \"No DH, no BI\"\n",
    "    # Match index and column order\n",
    "    assert df_perf.index.tolist() == df_budget.index.tolist()\n",
    "    assert df_perf.columns.tolist() == df_budget.columns.tolist()\n",
    "\n",
    "    # Calculate ROI: w.r.t to best baseline in \"None\"\n",
    "    df_delta = df_perf - X_perf\n",
    "    df_delta_budget = df_budget - X_budget\n",
    "    df_roi = 10_000*df_delta / df_delta_budget\n",
    "    return df_roi.iloc[1:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 280,
   "id": "2c4eb935-cd66-48f0-a026-d3f1b7557ed6",
   "metadata": {},
   "outputs": [],
   "source": [
    "def proc_sub_df_persona(sub_df, baseline_df, signal, prompt_type_groups, metric, all_subframes, dataset_prefix):\n",
    "    for prompt_types_name, prompt_types in prompt_type_groups.items():\n",
    "        # prompt_sub_df = sub_df\n",
    "        prompt_sub_df = sub_df[sub_df['Prompt Type'].isin(prompt_types)]\n",
    "        # Remove old baselines\n",
    "        # prompt_sub_df = sub_df[~(sub_df['History Signal'] == \"None\")]\n",
    "        # Rename this baseline to \"None_1\"\n",
    "        prompt_sub_df.loc[prompt_sub_df['History Signal'] == 'None', 'History Signal'] = 'None_1'\n",
    "        \n",
    "        # Add common baseline - prompt type would be non-ppl\n",
    "        # prompt_baseline_df = baseline_df[baseline_df['Prompt Type'].isin(prompt_types)]\n",
    "        prompt_baseline_df = baseline_df[baseline_df['Prompt Type'].isin(prompt_type_groups['normal'])]\n",
    "        # overwrite prompt type of baseline\n",
    "        for i, row in prompt_baseline_df.iterrows():\n",
    "            if row['Prompt Type'] == 'FS-ICL':\n",
    "                prompt_baseline_df.at[i, 'Prompt Type'] = prompt_types[0]\n",
    "            elif row['Prompt Type'] == 'ZS-ICL':\n",
    "                prompt_baseline_df.at[i, 'Prompt Type'] = prompt_types[1]\n",
    "        # rename this baseline to \"None_0\"\n",
    "        prompt_baseline_df['History Signal'] = \"None_0\"\n",
    "        prompt_sub_df  = prompt_sub_df.append(prompt_baseline_df)\n",
    "        \n",
    "        print(\"History:\", prompt_sub_df['History Signal'].unique())\n",
    "        print(\"Prompt types:\", prompt_sub_df['Prompt Type'].unique())\n",
    "\n",
    "        # Remove blenderbot\n",
    "        prompt_sub_df = prompt_sub_df[~prompt_sub_df['Model'].isin([\"BlenderBot-3B\"])]\n",
    "        if len(prompt_sub_df) <= 0:\n",
    "            continue\n",
    "\n",
    "        pivoted_df = prompt_sub_df.pivot(index='History Signal', columns=['Model', 'Prompt Type'], values=metric)        \n",
    "        pivoted_budget = prompt_sub_df.pivot(index='History Signal', columns=['Model', 'Prompt Type'], values='total_budget')\n",
    "        pivoted_input_budget = prompt_sub_df.pivot(index='History Signal', columns=['Model', 'Prompt Type'], values='prompt')\n",
    "\n",
    "        # Fixed model order\n",
    "        history_order = [\"None_0\", \"None_1\", \"BART\",\"Full\", \"Pegasus-CD\", \"PegasusFT\", \n",
    "                         \"Recent-1\", \"Recent-2\", \"Recent-4\", \"Recent-8\", \"Recent-10\", \"Recent-16\", \n",
    "                         \"Semantic-1\", \"Semantic-2\", \"Semantic-4\", \"Semantic-8\", \"Semantic-10\", \"Semantic-16\",\n",
    "                         ]\n",
    "        # remove history signals that are not in the data\n",
    "        history_order = [h for h in history_order if h in prompt_sub_df['History Signal'].unique()]\n",
    "        pivoted_df = pivoted_df.reindex(history_order)\n",
    "        pivoted_budget = pivoted_budget.reindex(history_order)\n",
    "        pivoted_input_budget = pivoted_input_budget.reindex(history_order)\n",
    "\n",
    "        # ROI: based on first row (None)\n",
    "        ROI = calculate_ROI(pivoted_df, pivoted_budget)\n",
    "\n",
    "        models = ['flanT5-XL',\n",
    "                'T0',\n",
    "                'Tk-Instruct',\n",
    "                'GPT-3']\n",
    "        # remove models that are not in the data\n",
    "        models = [m for m in models if m in prompt_sub_df['Model'].unique()] \n",
    "        # icls = [\"ZS-ICL\", \"FS-ICL\", \"ZS-ICL (ppl)\", \"FS-ICL (ppl)\"]\n",
    "        icls = prompt_types\n",
    "        model_icl_pairs = list(itertools.product(models, icls))\n",
    "        pivoted_df = pivoted_df.reindex(model_icl_pairs, axis=1)\n",
    "        pivoted_budget = pivoted_budget.reindex(model_icl_pairs, axis=1)\n",
    "        pivoted_input_budget = pivoted_input_budget.reindex(model_icl_pairs, axis=1)\n",
    "        ROI = ROI.reindex(model_icl_pairs, axis=1)\n",
    "\n",
    "        # Clean the dataframes of empty columns/rows\n",
    "        pivoted_df = drop_nan_row_cols(pivoted_df)\n",
    "        pivoted_budget = drop_nan_row_cols(pivoted_budget)\n",
    "        pivoted_input_budget = drop_nan_row_cols(pivoted_input_budget)\n",
    "        ROI = drop_nan_row_cols(ROI)\n",
    "\n",
    "        all_subframes[signal + \"_\" + prompt_types_name] = pivoted_df\n",
    "        all_subframes[signal + \"_\" + prompt_types_name + \"_budget\"] = pivoted_budget\n",
    "        all_subframes[signal + \"_\" + prompt_types_name + \"_ibudget\"] = pivoted_input_budget\n",
    "        if \"None_0\" in pivoted_df.index:\n",
    "            all_subframes[signal + \"_\" + prompt_types_name + \"_ROI\"] = ROI\n",
    "        else:\n",
    "            print(\"Cannot calculate ROI without NoHistory baseline (i.e. None).\")\n",
    "\n",
    "        # Plot absolute metrics\n",
    "        f1 = f'plots/{dataset_prefix}/{metric}_{signal}_{prompt_types_name}.pdf'\n",
    "        scatter_plot_pivoted_df(pivoted_df, metric, f1)\n",
    "\n",
    "        # Plot ROI\n",
    "        if \"None\" in pivoted_df.index:\n",
    "            f2 = f'plots/{dataset_prefix}/{metric}_{signal}_{prompt_types_name}_ROI.pdf'\n",
    "            scatter_plot_pivoted_df(ROI, metric, f2, is_roi=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 281,
   "id": "0881fff0",
   "metadata": {},
   "outputs": [],
   "source": [
    "def merge_runs(framedict, metric, dataset_prefix, target=\"ppl\"):\n",
    "    assert target in [\"normal\", \"ppl\"], \"merge target must be either normal or ppl\"\n",
    "\n",
    "    # DF Merged, Only for None_ppl, PegasusFT_*\n",
    "    def is_budget(x):\n",
    "        return x.endswith(\"_budget\") or x.endswith(\"_ibudget\")\n",
    "    \n",
    "    def is_roi(x):\n",
    "        return x.endswith(\"_ROI\")\n",
    "    \n",
    "    def is_runlist(x):\n",
    "        # Set of runs that we want to keep\n",
    "        # No persona and PegasusFT-based persona summary\n",
    "        return x.startswith(\"None\") or x.startswith(\"PegasusFT\") or x.startswith(\"Pegasus-CD\")\n",
    "\n",
    "    modded_run_keys = list(\n",
    "        filter(\n",
    "            lambda x: is_runlist(x) and not is_roi(x) and not is_budget(x),\n",
    "            framedict.keys()\n",
    "        )\n",
    "    )\n",
    "    df_modded_runs_group = {k: v for k, v in framedict.items() if k in modded_run_keys}\n",
    "\n",
    "    budget_keys = list(\n",
    "        filter(lambda x: is_budget(x), framedict.keys())\n",
    "    )\n",
    "    df_budgets = {k.replace(\"_budget\", \"\"): v for k, v in framedict.items() if k in budget_keys}\n",
    "    df_budgets = {k: v for k, v in df_budgets.items() if k in df_modded_runs_group}\n",
    "\n",
    "    # Baseline is None_normal, index \"None\"\n",
    "    df_baseline = df_modded_runs_group[\"None_normal\"].iloc[:1]\n",
    "    df_baseline_budget = df_budgets[\"None_normal\"].iloc[:1]\n",
    "    # check that history is None\n",
    "    assert df_baseline.index[0] == \"None_0\" and df_baseline_budget.index[0] == \"None_0\", \"Baseline must be None_0\"\n",
    "\n",
    "    to_remove = []\n",
    "    if target == \"ppl\":\n",
    "        for k, v in df_modded_runs_group.items():\n",
    "            if k.endswith(\"_normal\"):\n",
    "                to_remove.append(k)\n",
    "    elif target == \"normal\":\n",
    "        for k, v in df_modded_runs_group.items():\n",
    "            if k.endswith(\"_ppl\"):\n",
    "                to_remove.append(k)\n",
    "        # del df_modded_runs_group[\"None_ppl\"]\n",
    "        # del df_budgets[\"None_ppl\"]\n",
    "    print(\"TO REMOVE:\", to_remove)\n",
    "    for k in to_remove:\n",
    "        del df_modded_runs_group[k]\n",
    "        del df_budgets[k]\n",
    "    print(\"REMAINING:\", df_modded_runs_group.keys())\n",
    "\n",
    "\n",
    "    # Remove (ppl) from column names and \"None\" history rows\n",
    "    df_modded_runs_group = {k: v.rename(columns=lambda x: x.replace(\" (ppl)\", \"\")) for k, v in df_modded_runs_group.items()}\n",
    "    # df_modded_runs_group = {k: v.drop(\"None\") for k, v in df_modded_runs_group.items()}\n",
    "\n",
    "    # Do the same for budgets\n",
    "    df_budgets = {k: v.rename(columns=lambda x: x.replace(\" (ppl)\", \"\")) for k, v in df_budgets.items()}\n",
    "    # df_budgets = {k: v.drop(\"None\") for k, v in df_budgets.items()}\n",
    "\n",
    "    # Create merged df\n",
    "    # Keys as a new column, and reset index, history as another new column\n",
    "    df_merged = pd.concat(df_modded_runs_group, keys=df_modded_runs_group.keys()).reset_index(level=1)\n",
    "    df_merged_budget = pd.concat(df_budgets, keys=df_budgets.keys()).reset_index(level=1)\n",
    "\n",
    "    # Reset index again, rename the old one to \"Config\"\n",
    "    df_merged = df_merged.reset_index().rename(columns={\"index\": \"Config\"})\n",
    "    df_merged_budget = df_merged_budget.reset_index().rename(columns={\"index\": \"Config\"})\n",
    "\n",
    "    # Add the baseline row at the top\n",
    "    # TODO: It don't think this is necessary anymore, so I commented it out (May 21, 2023)\n",
    "    # df_merged = df_merged.append(df_baseline.reset_index().rename(columns={\"index\": \"Config\"}))\n",
    "    # df_merged_budget = df_merged_budget.append(df_baseline_budget.reset_index().rename(columns={\"index\": \"Config\"}))\n",
    "\n",
    "    # Move last row to the top\n",
    "    df_merged = df_merged.iloc[-1:].append(df_merged.iloc[:-1]).reset_index(drop=True)\n",
    "    df_merged_budget = df_merged_budget.iloc[-1:].append(df_merged_budget.iloc[:-1]).reset_index(drop=True)\n",
    "\n",
    "    # Final names for DH\n",
    "    replacements_2 = {\n",
    "        # \"None\": \"No DH, no BI\",\n",
    "        \"None_1\": \"No DH, no BI\",\n",
    "        \"BART\": \"BART-D\",\n",
    "        \"PegasusFT\": \"Pegasus-DS\",\n",
    "        \"Pegasus-CD\": \"Pegasus-CD\",\n",
    "    }\n",
    "    df_merged[\"History Signal\"] = df_merged[\"History Signal\"].replace(replacements_2)\n",
    "    df_merged_budget[\"History Signal\"] = df_merged_budget[\"History Signal\"].replace(replacements_2)\n",
    " \n",
    "    if target==\"ppl\":\n",
    "        replace_dict = {\n",
    "            \"None_ppl\": \"\",\n",
    "            \"PegasusFT_ppl\": \" + BI(P_FT)\",\n",
    "            \"Pegasus-CD_ppl\": \" + BI\"\n",
    "        }\n",
    "    elif target==\"normal\":\n",
    "        replace_dict = {\n",
    "            \"None_normal\": \"\",\n",
    "            \"PegasusFT_normal\": \" + BI(P_FT)\",\n",
    "            \"Pegasus-CD_normal\": \" + BI\"\n",
    "        }\n",
    "\n",
    "\n",
    "    df_merged[\"Config\"] = df_merged[\"Config\"].fillna(\"\").replace(replace_dict)\n",
    "    df_merged_budget[\"Config\"] = df_merged_budget[\"Config\"].fillna(\"\").replace(replace_dict)\n",
    "\n",
    "    # Add config to history signal\n",
    "    df_merged[\"History Signal\"] = df_merged[\"History Signal\"] + df_merged[\"Config\"]\n",
    "    df_merged_budget[\"History Signal\"] = df_merged_budget[\"History Signal\"] + df_merged_budget[\"Config\"]\n",
    "\n",
    "    # One \"None_0 + BI\" might have been added, remove it -- None_0 is results from the orig none_none setup\n",
    "    df_merged = df_merged[df_merged[\"History Signal\"] != \"None_0 + BI\"]\n",
    "    df_merged_budget = df_merged_budget[df_merged_budget[\"History Signal\"] != \"None_0 + BI\"]\n",
    "\n",
    "    # Drop all None_0 **\n",
    "    # df_merged = df_merged[df_merged[\"History Signal\"] != \"None_0\"]\n",
    "    # df_merged_budget = df_merged_budget[df_merged_budget[\"History Signal\"] != \"None_0\"]\n",
    "\n",
    "    # No DH, No BI + BI -> Only BI\n",
    "    df_merged[\"History Signal\"] = df_merged[\"History Signal\"].replace({\"No DH, no BI + BI\": \"Only BI\"})\n",
    "    df_merged_budget[\"History Signal\"] = df_merged_budget[\"History Signal\"].replace({\"No DH, no BI + BI\": \"Only BI\"})\n",
    "    \n",
    "   # df_merged[\"History Signal\"] = df_merged[\"History Signal\"].replace({\"None\": \"No DH, No BI\"})\n",
    "    # df_merged_budget[\"History Signal\"] = df_merged_budget[\"History Signal\"].replace({\"None\": \"No DH, No BI\"})\n",
    "\n",
    "    # make history signal the index column\n",
    "    df_merged = df_merged.set_index(\"History Signal\")\n",
    "    df_merged_budget = df_merged_budget.set_index(\"History Signal\")\n",
    "\n",
    "    # drop config\n",
    "    df_merged = df_merged.drop(\"Config\", axis=1)\n",
    "    df_merged_budget = df_merged_budget.drop(\"Config\", axis=1)\n",
    "\n",
    "    assert (df_merged.index == df_merged_budget.index).all()\n",
    "\n",
    "    # Convert the column names to tuples by splitting on space\n",
    "    # df_merged.columns = [tuple(col.split()) for col in df_merged.columns]\n",
    "    df_merged = df_merged.reindex(framedict['None_normal'].columns, axis=1)\n",
    "    df_merged_budget = df_merged_budget.reindex(framedict['None_normal'].columns, axis=1)\n",
    "\n",
    "    # print(df_merged)\n",
    "\n",
    "    # Fixed model order\n",
    "    history_order = [\"None_0\", \"No DH, no BI\", \n",
    "                    #  \"Only BI\", \n",
    "                        \"BART-D\", \"Full\", \"Pegasus-CD\", \"Pegasus-DS\", \"Pegasus-DS + BI\", \n",
    "                        \"Recent-1\", \"Recent-2\", \"Recent-4\", \"Recent-8\", \"Recent-10\", \"Recent-16\", \n",
    "                        \"Semantic-1\", \"Semantic-2\", \"Semantic-4\", \"Semantic-8\", \"Semantic-10\", \"Semantic-16\",\n",
    "                        ]\n",
    "    # remove history signals that are not in the data\n",
    "    history_order_chk = [h for h in history_order if h in df_merged.index]\n",
    "    df_merged = df_merged.reindex(history_order_chk)\n",
    "    history_order_chk = [h for h in history_order if h in df_merged_budget.index]\n",
    "    df_merged_budget = df_merged_budget.reindex(history_order_chk)\n",
    "\n",
    "\n",
    "    # Plot the merged df using the scatter_plot_pivoted_df function\n",
    "    f3 = f'plots/{dataset_prefix}/{metric}_merge_{target}.pdf'\n",
    "    scatter_plot_pivoted_df(df_merged[df_merged.index != \"None_0\"] , metric, f3)\n",
    "\n",
    "    # Get the ROI\n",
    "    # df_delta = df_merged - df_merged.iloc[0]\n",
    "    # df_delta_budget = df_merged_budget - df_merged_budget.iloc[0]\n",
    "    # df_merged_ROI = 10_000 * df_delta / df_delta_budget\n",
    "    df_merged_ROI = calculate_ROI(df_merged, df_merged_budget)\n",
    "\n",
    "    # Plot the ROI\n",
    "    f4 = f'plots/{dataset_prefix}/{metric}_merge_{target}_ROI.pdf'\n",
    "    scatter_plot_pivoted_df(df_merged[df_merged.index != \"None_0\"], metric, f4, is_roi=True)\n",
    "\n",
    "    return df_merged, df_merged_budget, df_merged_ROI\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 282,
   "id": "86e050ca-f46e-4c38-afe8-dfb79d9ec474",
   "metadata": {
    "scrolled": true,
    "tags": []
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['Pegasus-CD' 'Recent-4' 'Full' 'Semantic-4' 'BART' 'PegasusFT' 'None_1'\n",
      " 'Recent-10' 'Recent-8' 'Recent-2' 'Recent-1' 'Semantic-10' 'Semantic-8'\n",
      " 'Semantic-2' 'Semantic-1' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: BLEU\n",
      "Save path: plots/TC/BLEU_None_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'Pegasus-CD' 'Full' 'Recent-10' 'Recent-8' 'Recent-4' 'Recent-2'\n",
      " 'Recent-1' 'Threshold semantic sim (dialogcse)'\n",
      " 'Threshold semantic sim (dmi)' 'Semantic-10' 'Semantic-8' 'Semantic-4'\n",
      " 'Semantic-2' 'Semantic-1' 'BART' 'PegasusFT' 'Summ (ext+abs)'\n",
      " 'Summ (ext+abs) + top 10' 'Summ (ext+abs) + top 8'\n",
      " 'Summ (ext+abs) + top 2' 'Summ (ext+abs) + top 1' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: BLEU\n",
      "Save path: plots/TC/BLEU_None_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: BLEU\n",
      "Save path: plots/TC/BLEU_Pegasus-CD_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: BLEU\n",
      "Save path: plots/TC/BLEU_Pegasus-CD_ppl.pdf\n",
      "TO REMOVE: ['None_normal', 'Pegasus-CD_normal']\n",
      "REMAINING: dict_keys(['None_ppl', 'Pegasus-CD_ppl'])\n",
      "Metric: BLEU\n",
      "Save path: plots/TC/BLEU_merge_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: BLEU\n",
      "Save path: plots/TC/BLEU_merge_ppl_ROI.pdf\n",
      "TO REMOVE: ['None_ppl', 'Pegasus-CD_ppl']\n",
      "REMAINING: dict_keys(['None_normal', 'Pegasus-CD_normal'])\n",
      "Metric: BLEU\n",
      "Save path: plots/TC/BLEU_merge_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: BLEU\n",
      "Save path: plots/TC/BLEU_merge_normal_ROI.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['Pegasus-CD' 'Recent-4' 'Full' 'Semantic-4' 'BART' 'PegasusFT' 'None_1'\n",
      " 'Recent-10' 'Recent-8' 'Recent-2' 'Recent-1' 'Semantic-10' 'Semantic-8'\n",
      " 'Semantic-2' 'Semantic-1' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: METEOR\n",
      "Save path: plots/TC/METEOR_None_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'Pegasus-CD' 'Full' 'Recent-10' 'Recent-8' 'Recent-4' 'Recent-2'\n",
      " 'Recent-1' 'Threshold semantic sim (dialogcse)'\n",
      " 'Threshold semantic sim (dmi)' 'Semantic-10' 'Semantic-8' 'Semantic-4'\n",
      " 'Semantic-2' 'Semantic-1' 'BART' 'PegasusFT' 'Summ (ext+abs)'\n",
      " 'Summ (ext+abs) + top 10' 'Summ (ext+abs) + top 8'\n",
      " 'Summ (ext+abs) + top 2' 'Summ (ext+abs) + top 1' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: METEOR\n",
      "Save path: plots/TC/METEOR_None_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: METEOR\n",
      "Save path: plots/TC/METEOR_Pegasus-CD_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: METEOR\n",
      "Save path: plots/TC/METEOR_Pegasus-CD_ppl.pdf\n",
      "TO REMOVE: ['None_normal', 'Pegasus-CD_normal']\n",
      "REMAINING: dict_keys(['None_ppl', 'Pegasus-CD_ppl'])\n",
      "Metric: METEOR\n",
      "Save path: plots/TC/METEOR_merge_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: METEOR\n",
      "Save path: plots/TC/METEOR_merge_ppl_ROI.pdf\n",
      "TO REMOVE: ['None_ppl', 'Pegasus-CD_ppl']\n",
      "REMAINING: dict_keys(['None_normal', 'Pegasus-CD_normal'])\n",
      "Metric: METEOR\n",
      "Save path: plots/TC/METEOR_merge_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: METEOR\n",
      "Save path: plots/TC/METEOR_merge_normal_ROI.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['Pegasus-CD' 'Recent-4' 'Full' 'Semantic-4' 'BART' 'PegasusFT' 'None_1'\n",
      " 'Recent-10' 'Recent-8' 'Recent-2' 'Recent-1' 'Semantic-10' 'Semantic-8'\n",
      " 'Semantic-2' 'Semantic-1' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: rougeL\n",
      "Save path: plots/TC/rougeL_None_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'Pegasus-CD' 'Full' 'Recent-10' 'Recent-8' 'Recent-4' 'Recent-2'\n",
      " 'Recent-1' 'Threshold semantic sim (dialogcse)'\n",
      " 'Threshold semantic sim (dmi)' 'Semantic-10' 'Semantic-8' 'Semantic-4'\n",
      " 'Semantic-2' 'Semantic-1' 'BART' 'PegasusFT' 'Summ (ext+abs)'\n",
      " 'Summ (ext+abs) + top 10' 'Summ (ext+abs) + top 8'\n",
      " 'Summ (ext+abs) + top 2' 'Summ (ext+abs) + top 1' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: rougeL\n",
      "Save path: plots/TC/rougeL_None_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: rougeL\n",
      "Save path: plots/TC/rougeL_Pegasus-CD_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: rougeL\n",
      "Save path: plots/TC/rougeL_Pegasus-CD_ppl.pdf\n",
      "TO REMOVE: ['None_normal', 'Pegasus-CD_normal']\n",
      "REMAINING: dict_keys(['None_ppl', 'Pegasus-CD_ppl'])\n",
      "Metric: rougeL\n",
      "Save path: plots/TC/rougeL_merge_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: rougeL\n",
      "Save path: plots/TC/rougeL_merge_ppl_ROI.pdf\n",
      "TO REMOVE: ['None_ppl', 'Pegasus-CD_ppl']\n",
      "REMAINING: dict_keys(['None_normal', 'Pegasus-CD_normal'])\n",
      "Metric: rougeL\n",
      "Save path: plots/TC/rougeL_merge_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: rougeL\n",
      "Save path: plots/TC/rougeL_merge_normal_ROI.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['Pegasus-CD' 'Recent-4' 'Full' 'Semantic-4' 'BART' 'PegasusFT' 'None_1'\n",
      " 'Recent-10' 'Recent-8' 'Recent-2' 'Recent-1' 'Semantic-10' 'Semantic-8'\n",
      " 'Semantic-2' 'Semantic-1' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: Bert-f1\n",
      "Save path: plots/TC/Bert-f1_None_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'Pegasus-CD' 'Full' 'Recent-10' 'Recent-8' 'Recent-4' 'Recent-2'\n",
      " 'Recent-1' 'Threshold semantic sim (dialogcse)'\n",
      " 'Threshold semantic sim (dmi)' 'Semantic-10' 'Semantic-8' 'Semantic-4'\n",
      " 'Semantic-2' 'Semantic-1' 'BART' 'PegasusFT' 'Summ (ext+abs)'\n",
      " 'Summ (ext+abs) + top 10' 'Summ (ext+abs) + top 8'\n",
      " 'Summ (ext+abs) + top 2' 'Summ (ext+abs) + top 1' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: Bert-f1\n",
      "Save path: plots/TC/Bert-f1_None_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: Bert-f1\n",
      "Save path: plots/TC/Bert-f1_Pegasus-CD_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: Bert-f1\n",
      "Save path: plots/TC/Bert-f1_Pegasus-CD_ppl.pdf\n",
      "TO REMOVE: ['None_normal', 'Pegasus-CD_normal']\n",
      "REMAINING: dict_keys(['None_ppl', 'Pegasus-CD_ppl'])\n",
      "Metric: Bert-f1\n",
      "Save path: plots/TC/Bert-f1_merge_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: Bert-f1\n",
      "Save path: plots/TC/Bert-f1_merge_ppl_ROI.pdf\n",
      "TO REMOVE: ['None_ppl', 'Pegasus-CD_ppl']\n",
      "REMAINING: dict_keys(['None_normal', 'Pegasus-CD_normal'])\n",
      "Metric: Bert-f1\n",
      "Save path: plots/TC/Bert-f1_merge_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: Bert-f1\n",
      "Save path: plots/TC/Bert-f1_merge_normal_ROI.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['Pegasus-CD' 'Recent-4' 'Full' 'Semantic-4' 'BART' 'PegasusFT' 'None_1'\n",
      " 'Recent-10' 'Recent-8' 'Recent-2' 'Recent-1' 'Semantic-10' 'Semantic-8'\n",
      " 'Semantic-2' 'Semantic-1' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: BLEURT\n",
      "Save path: plots/TC/BLEURT_None_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'Pegasus-CD' 'Full' 'Recent-10' 'Recent-8' 'Recent-4' 'Recent-2'\n",
      " 'Recent-1' 'Threshold semantic sim (dialogcse)'\n",
      " 'Threshold semantic sim (dmi)' 'Semantic-10' 'Semantic-8' 'Semantic-4'\n",
      " 'Semantic-2' 'Semantic-1' 'BART' 'PegasusFT' 'Summ (ext+abs)'\n",
      " 'Summ (ext+abs) + top 10' 'Summ (ext+abs) + top 8'\n",
      " 'Summ (ext+abs) + top 2' 'Summ (ext+abs) + top 1' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: BLEURT\n",
      "Save path: plots/TC/BLEURT_None_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: BLEURT\n",
      "Save path: plots/TC/BLEURT_Pegasus-CD_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: BLEURT\n",
      "Save path: plots/TC/BLEURT_Pegasus-CD_ppl.pdf\n",
      "TO REMOVE: ['None_normal', 'Pegasus-CD_normal']\n",
      "REMAINING: dict_keys(['None_ppl', 'Pegasus-CD_ppl'])\n",
      "Metric: BLEURT\n",
      "Save path: plots/TC/BLEURT_merge_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: BLEURT\n",
      "Save path: plots/TC/BLEURT_merge_ppl_ROI.pdf\n",
      "TO REMOVE: ['None_ppl', 'Pegasus-CD_ppl']\n",
      "REMAINING: dict_keys(['None_normal', 'Pegasus-CD_normal'])\n",
      "Metric: BLEURT\n",
      "Save path: plots/TC/BLEURT_merge_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: BLEURT\n",
      "Save path: plots/TC/BLEURT_merge_normal_ROI.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['Pegasus-CD' 'Recent-4' 'Full' 'Semantic-4' 'BART' 'PegasusFT' 'None_1'\n",
      " 'Recent-10' 'Recent-8' 'Recent-2' 'Recent-1' 'Semantic-10' 'Semantic-8'\n",
      " 'Semantic-2' 'Semantic-1' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: DEB\n",
      "Save path: plots/TC/DEB_None_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'Pegasus-CD' 'Full' 'Recent-10' 'Recent-8' 'Recent-4' 'Recent-2'\n",
      " 'Recent-1' 'Threshold semantic sim (dialogcse)'\n",
      " 'Threshold semantic sim (dmi)' 'Semantic-10' 'Semantic-8' 'Semantic-4'\n",
      " 'Semantic-2' 'Semantic-1' 'BART' 'PegasusFT' 'Summ (ext+abs)'\n",
      " 'Summ (ext+abs) + top 10' 'Summ (ext+abs) + top 8'\n",
      " 'Summ (ext+abs) + top 2' 'Summ (ext+abs) + top 1' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: DEB\n",
      "Save path: plots/TC/DEB_None_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL' 'ZS-ICL']\n",
      "Metric: DEB\n",
      "Save path: plots/TC/DEB_Pegasus-CD_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/indexing.py:1817: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  self._setitem_single_column(loc, value, pi)\n",
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/ipykernel_launcher.py:20: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "History: ['None_1' 'PegasusFT' 'None_0']\n",
      "Prompt types: ['FS-ICL (ppl)' 'ZS-ICL (ppl)']\n",
      "Metric: DEB\n",
      "Save path: plots/TC/DEB_Pegasus-CD_ppl.pdf\n",
      "TO REMOVE: ['None_normal', 'Pegasus-CD_normal']\n",
      "REMAINING: dict_keys(['None_ppl', 'Pegasus-CD_ppl'])\n",
      "Metric: DEB\n",
      "Save path: plots/TC/DEB_merge_ppl.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: DEB\n",
      "Save path: plots/TC/DEB_merge_ppl_ROI.pdf\n",
      "TO REMOVE: ['None_ppl', 'Pegasus-CD_ppl']\n",
      "REMAINING: dict_keys(['None_normal', 'Pegasus-CD_normal'])\n",
      "Metric: DEB\n",
      "Save path: plots/TC/DEB_merge_normal.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/root/miniconda3/envs/py37/lib/python3.7/site-packages/pandas/core/generic.py:4150: PerformanceWarning: dropping on a non-lexsorted multi-index without a level parameter may impact performance.\n",
      "  obj = obj._drop_axis(labels, axis, level=level, errors=errors)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Metric: DEB\n",
      "Save path: plots/TC/DEB_merge_normal_ROI.pdf\n"
     ]
    }
   ],
   "source": [
    "prompt_type_groups = {\n",
    "    'normal': ['FS-ICL', 'ZS-ICL'],\n",
    "    'ppl': ['FS-ICL (ppl)', 'ZS-ICL (ppl)'],\n",
    "}\n",
    "metrics = ['BLEU', 'METEOR', 'rougeL', 'Bert-f1', 'BLEURT', 'DEB']\n",
    "\n",
    "# Start Processing\n",
    "filtered_df = df[df['History Signal'].notnull()]\n",
    "\n",
    "# Filter by metric\n",
    "for metric in metrics:\n",
    "    all_subframes = {}\n",
    "    if 'Persona Signal' in df:\n",
    "        # dataset_prefix = \"MSC\"\n",
    "        # Filter by persona\n",
    "        groups = filtered_df.groupby(['Persona Signal'])\n",
    "\n",
    "        # Find common baselines\n",
    "        # Persona = None, History = None, prompt_type=same\n",
    "        baseline_df = filtered_df[(filtered_df['Persona Signal'] == \"None\") & (filtered_df['History Signal'] == \"None\")]\n",
    "        for signal, sub_df in groups:\n",
    "            #if signal != \"None\":\n",
    "            #    _internal_baseline = sub_df[sub_df['History Signal'] == \"None\"]\n",
    "            #    if len(_internal_baseline) == 0:\n",
    "            #        sub_df_with_baseline = sub_df.append(baseline_df)\n",
    "            proc_sub_df_persona(sub_df, baseline_df, signal, prompt_type_groups, metric, all_subframes, dataset_prefix)\n",
    "            # if signal == \"None\":\n",
    "            #     raise \"Hell\"\n",
    "    else:\n",
    "        # dataset_prefix = \"TC\"\n",
    "        # Find common baselines\n",
    "        # Persona = None, History = None, prompt_type=same\n",
    "        baseline_df = filtered_df[(filtered_df['History Signal'] == \"None\")]\n",
    "\n",
    "        proc_sub_df_persona(filtered_df, baseline_df, \"NA\", prompt_type_groups, metric, all_subframes, dataset_prefix)\n",
    "\n",
    "    # raise Exception(\"Hell\")\n",
    "    # if dataset_prefix == \"MSC\":\n",
    "    if 'Persona Signal' in df:\n",
    "        df_merged_p, _, df_merged_p_ROI = merge_runs(all_subframes, metric, dataset_prefix, target=\"ppl\")\n",
    "        df_merged_n, _, df_merged_n_ROI = merge_runs(all_subframes, metric, dataset_prefix, target=\"normal\")\n",
    "    # Save all subframes to xlsx, one sheet per persona signal\n",
    "    # (signal, prompt_types) for all prompt type should be in same sheet for easy comparison\n",
    "\n",
    "    with pd.ExcelWriter(f'processed/{dataset_prefix}/{metric}.xlsx') as writer:\n",
    "        for key, value in all_subframes.items():\n",
    "            # remove multiindex \n",
    "            value.columns = [' '.join(col).strip() for col in value.columns.values]\n",
    "            value.to_excel(writer, sheet_name=key)\n",
    "\n",
    "        # if dataset_prefix == \"MSC\":\n",
    "        if \"Persona Signal\" in df:\n",
    "            # Save merged df\n",
    "            # fix column names\n",
    "            df_merged_p.columns = [' '.join(col).strip() for col in df_merged_p.columns.values]\n",
    "            df_merged_p.to_excel(writer, sheet_name=\"merged_ppl\")\n",
    "\n",
    "            # Save merged ROI\n",
    "            # fix column names\n",
    "            df_merged_p_ROI.columns = [' '.join(col).strip() for col in df_merged_p_ROI.columns.values]\n",
    "            df_merged_p_ROI.to_excel(writer, sheet_name=\"merged_ppl_ROI\")\n",
    "\n",
    "            # Save merged df\n",
    "            # fix column names\n",
    "            df_merged_n.columns = [' '.join(col).strip() for col in df_merged_n.columns.values]\n",
    "            df_merged_n.to_excel(writer, sheet_name=\"merged_normal\")\n",
    "\n",
    "            # Save merged ROI\n",
    "            # fix column names\n",
    "            df_merged_n_ROI.columns = [' '.join(col).strip() for col in df_merged_n_ROI.columns.values]\n",
    "            df_merged_n_ROI.to_excel(writer, sheet_name=\"merged_normal_ROI\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 283,
   "id": "9fc52725",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>flanT5-XL FS-ICL</th>\n",
       "      <th>flanT5-XL ZS-ICL</th>\n",
       "      <th>T0 FS-ICL</th>\n",
       "      <th>T0 ZS-ICL</th>\n",
       "      <th>Tk-Instruct FS-ICL</th>\n",
       "      <th>Tk-Instruct ZS-ICL</th>\n",
       "      <th>GPT-3 FS-ICL</th>\n",
       "      <th>GPT-3 ZS-ICL</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>History Signal</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>None_0</th>\n",
       "      <td>0.744187</td>\n",
       "      <td>0.741139</td>\n",
       "      <td>0.557138</td>\n",
       "      <td>0.848526</td>\n",
       "      <td>0.629201</td>\n",
       "      <td>0.449476</td>\n",
       "      <td>0.881463</td>\n",
       "      <td>0.850998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>No DH, no BI</th>\n",
       "      <td>0.666568</td>\n",
       "      <td>0.513742</td>\n",
       "      <td>0.526063</td>\n",
       "      <td>0.841880</td>\n",
       "      <td>0.610212</td>\n",
       "      <td>0.642541</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>BART-D</th>\n",
       "      <td>0.771849</td>\n",
       "      <td>0.833615</td>\n",
       "      <td>0.565619</td>\n",
       "      <td>0.832675</td>\n",
       "      <td>0.762686</td>\n",
       "      <td>0.772178</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Full</th>\n",
       "      <td>0.968929</td>\n",
       "      <td>0.947495</td>\n",
       "      <td>0.983706</td>\n",
       "      <td>0.990620</td>\n",
       "      <td>0.944253</td>\n",
       "      <td>0.958392</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Pegasus-CD</th>\n",
       "      <td>0.829682</td>\n",
       "      <td>0.849403</td>\n",
       "      <td>0.619968</td>\n",
       "      <td>0.884256</td>\n",
       "      <td>0.762301</td>\n",
       "      <td>0.834908</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Pegasus-DS</th>\n",
       "      <td>0.776777</td>\n",
       "      <td>0.835125</td>\n",
       "      <td>0.547618</td>\n",
       "      <td>0.832818</td>\n",
       "      <td>0.757280</td>\n",
       "      <td>0.781853</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Pegasus-DS + BI</th>\n",
       "      <td>0.166950</td>\n",
       "      <td>0.830437</td>\n",
       "      <td>0.198983</td>\n",
       "      <td>0.863361</td>\n",
       "      <td>0.179020</td>\n",
       "      <td>0.827145</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Recent-1</th>\n",
       "      <td>0.689169</td>\n",
       "      <td>0.827532</td>\n",
       "      <td>0.889715</td>\n",
       "      <td>0.853019</td>\n",
       "      <td>0.849776</td>\n",
       "      <td>0.704318</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Recent-2</th>\n",
       "      <td>0.520035</td>\n",
       "      <td>0.848618</td>\n",
       "      <td>0.891026</td>\n",
       "      <td>0.870690</td>\n",
       "      <td>0.879548</td>\n",
       "      <td>0.755137</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Recent-4</th>\n",
       "      <td>0.863947</td>\n",
       "      <td>0.845844</td>\n",
       "      <td>0.907878</td>\n",
       "      <td>0.883011</td>\n",
       "      <td>0.901825</td>\n",
       "      <td>0.802774</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Recent-8</th>\n",
       "      <td>0.721187</td>\n",
       "      <td>0.863005</td>\n",
       "      <td>0.915291</td>\n",
       "      <td>0.893491</td>\n",
       "      <td>0.889738</td>\n",
       "      <td>0.836770</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Recent-10</th>\n",
       "      <td>0.749401</td>\n",
       "      <td>0.866612</td>\n",
       "      <td>0.918527</td>\n",
       "      <td>0.906928</td>\n",
       "      <td>0.896217</td>\n",
       "      <td>0.858249</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Semantic-1</th>\n",
       "      <td>0.785358</td>\n",
       "      <td>0.846288</td>\n",
       "      <td>0.896911</td>\n",
       "      <td>0.886984</td>\n",
       "      <td>0.871501</td>\n",
       "      <td>0.797823</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Semantic-2</th>\n",
       "      <td>0.674066</td>\n",
       "      <td>0.863620</td>\n",
       "      <td>0.898404</td>\n",
       "      <td>0.901579</td>\n",
       "      <td>0.845493</td>\n",
       "      <td>0.633264</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Semantic-4</th>\n",
       "      <td>0.860980</td>\n",
       "      <td>0.884426</td>\n",
       "      <td>0.899310</td>\n",
       "      <td>0.904780</td>\n",
       "      <td>0.906272</td>\n",
       "      <td>0.862402</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Semantic-8</th>\n",
       "      <td>0.802264</td>\n",
       "      <td>0.881042</td>\n",
       "      <td>0.923945</td>\n",
       "      <td>0.917452</td>\n",
       "      <td>0.844847</td>\n",
       "      <td>0.909932</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Semantic-10</th>\n",
       "      <td>0.799849</td>\n",
       "      <td>0.888896</td>\n",
       "      <td>0.926525</td>\n",
       "      <td>0.924841</td>\n",
       "      <td>0.855632</td>\n",
       "      <td>0.913313</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                 flanT5-XL FS-ICL  flanT5-XL ZS-ICL  T0 FS-ICL  T0 ZS-ICL  \\\n",
       "History Signal                                                              \n",
       "None_0                   0.744187          0.741139   0.557138   0.848526   \n",
       "No DH, no BI             0.666568          0.513742   0.526063   0.841880   \n",
       "BART-D                   0.771849          0.833615   0.565619   0.832675   \n",
       "Full                     0.968929          0.947495   0.983706   0.990620   \n",
       "Pegasus-CD               0.829682          0.849403   0.619968   0.884256   \n",
       "Pegasus-DS               0.776777          0.835125   0.547618   0.832818   \n",
       "Pegasus-DS + BI          0.166950          0.830437   0.198983   0.863361   \n",
       "Recent-1                 0.689169          0.827532   0.889715   0.853019   \n",
       "Recent-2                 0.520035          0.848618   0.891026   0.870690   \n",
       "Recent-4                 0.863947          0.845844   0.907878   0.883011   \n",
       "Recent-8                 0.721187          0.863005   0.915291   0.893491   \n",
       "Recent-10                0.749401          0.866612   0.918527   0.906928   \n",
       "Semantic-1               0.785358          0.846288   0.896911   0.886984   \n",
       "Semantic-2               0.674066          0.863620   0.898404   0.901579   \n",
       "Semantic-4               0.860980          0.884426   0.899310   0.904780   \n",
       "Semantic-8               0.802264          0.881042   0.923945   0.917452   \n",
       "Semantic-10              0.799849          0.888896   0.926525   0.924841   \n",
       "\n",
       "                 Tk-Instruct FS-ICL  Tk-Instruct ZS-ICL  GPT-3 FS-ICL  \\\n",
       "History Signal                                                          \n",
       "None_0                     0.629201            0.449476      0.881463   \n",
       "No DH, no BI               0.610212            0.642541           NaN   \n",
       "BART-D                     0.762686            0.772178           NaN   \n",
       "Full                       0.944253            0.958392           NaN   \n",
       "Pegasus-CD                 0.762301            0.834908           NaN   \n",
       "Pegasus-DS                 0.757280            0.781853           NaN   \n",
       "Pegasus-DS + BI            0.179020            0.827145           NaN   \n",
       "Recent-1                   0.849776            0.704318           NaN   \n",
       "Recent-2                   0.879548            0.755137           NaN   \n",
       "Recent-4                   0.901825            0.802774           NaN   \n",
       "Recent-8                   0.889738            0.836770           NaN   \n",
       "Recent-10                  0.896217            0.858249           NaN   \n",
       "Semantic-1                 0.871501            0.797823           NaN   \n",
       "Semantic-2                 0.845493            0.633264           NaN   \n",
       "Semantic-4                 0.906272            0.862402           NaN   \n",
       "Semantic-8                 0.844847            0.909932           NaN   \n",
       "Semantic-10                0.855632            0.913313           NaN   \n",
       "\n",
       "                 GPT-3 ZS-ICL  \n",
       "History Signal                 \n",
       "None_0               0.850998  \n",
       "No DH, no BI              NaN  \n",
       "BART-D                    NaN  \n",
       "Full                      NaN  \n",
       "Pegasus-CD                NaN  \n",
       "Pegasus-DS                NaN  \n",
       "Pegasus-DS + BI           NaN  \n",
       "Recent-1                  NaN  \n",
       "Recent-2                  NaN  \n",
       "Recent-4                  NaN  \n",
       "Recent-8                  NaN  \n",
       "Recent-10                 NaN  \n",
       "Semantic-1                NaN  \n",
       "Semantic-2                NaN  \n",
       "Semantic-4                NaN  \n",
       "Semantic-8                NaN  \n",
       "Semantic-10               NaN  "
      ]
     },
     "execution_count": 283,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df_merged_p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 284,
   "id": "5396cba4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>flanT5-XL FS-ICL (ppl)</th>\n",
       "      <th>flanT5-XL ZS-ICL (ppl)</th>\n",
       "      <th>T0 FS-ICL (ppl)</th>\n",
       "      <th>T0 ZS-ICL (ppl)</th>\n",
       "      <th>Tk-Instruct FS-ICL (ppl)</th>\n",
       "      <th>Tk-Instruct ZS-ICL (ppl)</th>\n",
       "      <th>GPT-3 FS-ICL (ppl)</th>\n",
       "      <th>GPT-3 ZS-ICL (ppl)</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>History Signal</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>None_0</th>\n",
       "      <td>0.744187</td>\n",
       "      <td>0.741139</td>\n",
       "      <td>0.557138</td>\n",
       "      <td>0.848526</td>\n",
       "      <td>0.629201</td>\n",
       "      <td>0.449476</td>\n",
       "      <td>0.881463</td>\n",
       "      <td>0.850998</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>None_1</th>\n",
       "      <td>0.154204</td>\n",
       "      <td>0.837980</td>\n",
       "      <td>0.511741</td>\n",
       "      <td>0.920201</td>\n",
       "      <td>0.178614</td>\n",
       "      <td>0.821118</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>PegasusFT</th>\n",
       "      <td>0.166950</td>\n",
       "      <td>0.830437</td>\n",
       "      <td>0.198983</td>\n",
       "      <td>0.863361</td>\n",
       "      <td>0.179020</td>\n",
       "      <td>0.827145</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                flanT5-XL FS-ICL (ppl)  flanT5-XL ZS-ICL (ppl)  \\\n",
       "History Signal                                                   \n",
       "None_0                        0.744187                0.741139   \n",
       "None_1                        0.154204                0.837980   \n",
       "PegasusFT                     0.166950                0.830437   \n",
       "\n",
       "                T0 FS-ICL (ppl)  T0 ZS-ICL (ppl)  Tk-Instruct FS-ICL (ppl)  \\\n",
       "History Signal                                                               \n",
       "None_0                 0.557138         0.848526                  0.629201   \n",
       "None_1                 0.511741         0.920201                  0.178614   \n",
       "PegasusFT              0.198983         0.863361                  0.179020   \n",
       "\n",
       "                Tk-Instruct ZS-ICL (ppl)  GPT-3 FS-ICL (ppl)  \\\n",
       "History Signal                                                 \n",
       "None_0                          0.449476            0.881463   \n",
       "None_1                          0.821118                 NaN   \n",
       "PegasusFT                       0.827145                 NaN   \n",
       "\n",
       "                GPT-3 ZS-ICL (ppl)  \n",
       "History Signal                      \n",
       "None_0                    0.850998  \n",
       "None_1                         NaN  \n",
       "PegasusFT                      NaN  "
      ]
     },
     "execution_count": 284,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all_subframes[\"Pegasus-CD_ppl\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 285,
   "id": "afa25b28",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>flanT5-XL FS-ICL</th>\n",
       "      <th>flanT5-XL ZS-ICL</th>\n",
       "      <th>T0 FS-ICL</th>\n",
       "      <th>T0 ZS-ICL</th>\n",
       "      <th>Tk-Instruct FS-ICL</th>\n",
       "      <th>Tk-Instruct ZS-ICL</th>\n",
       "      <th>GPT-3 FS-ICL</th>\n",
       "      <th>GPT-3 ZS-ICL</th>\n",
       "      <th>flanT5-XL FS-ICL (ppl)</th>\n",
       "      <th>flanT5-XL ZS-ICL (ppl)</th>\n",
       "      <th>T0 FS-ICL (ppl)</th>\n",
       "      <th>T0 ZS-ICL (ppl)</th>\n",
       "      <th>Tk-Instruct FS-ICL (ppl)</th>\n",
       "      <th>Tk-Instruct ZS-ICL (ppl)</th>\n",
       "      <th>GPT-3 FS-ICL (ppl)</th>\n",
       "      <th>GPT-3 ZS-ICL (ppl)</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>History Signal</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>None_1</th>\n",
       "      <td>0.744187</td>\n",
       "      <td>0.741139</td>\n",
       "      <td>0.557138</td>\n",
       "      <td>0.848526</td>\n",
       "      <td>0.629201</td>\n",
       "      <td>0.449476</td>\n",
       "      <td>0.881463</td>\n",
       "      <td>0.850998</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>None_1</th>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.666568</td>\n",
       "      <td>0.513742</td>\n",
       "      <td>0.526063</td>\n",
       "      <td>0.84188</td>\n",
       "      <td>0.610212</td>\n",
       "      <td>0.642541</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                flanT5-XL FS-ICL  flanT5-XL ZS-ICL  T0 FS-ICL  T0 ZS-ICL  \\\n",
       "History Signal                                                             \n",
       "None_1                  0.744187          0.741139   0.557138   0.848526   \n",
       "None_1                       NaN               NaN        NaN        NaN   \n",
       "\n",
       "                Tk-Instruct FS-ICL  Tk-Instruct ZS-ICL  GPT-3 FS-ICL  \\\n",
       "History Signal                                                         \n",
       "None_1                    0.629201            0.449476      0.881463   \n",
       "None_1                         NaN                 NaN           NaN   \n",
       "\n",
       "                GPT-3 ZS-ICL  flanT5-XL FS-ICL (ppl)  flanT5-XL ZS-ICL (ppl)  \\\n",
       "History Signal                                                                 \n",
       "None_1              0.850998                     NaN                     NaN   \n",
       "None_1                   NaN                0.666568                0.513742   \n",
       "\n",
       "                T0 FS-ICL (ppl)  T0 ZS-ICL (ppl)  Tk-Instruct FS-ICL (ppl)  \\\n",
       "History Signal                                                               \n",
       "None_1                      NaN              NaN                       NaN   \n",
       "None_1                 0.526063          0.84188                  0.610212   \n",
       "\n",
       "                Tk-Instruct ZS-ICL (ppl)  GPT-3 FS-ICL (ppl)  \\\n",
       "History Signal                                                 \n",
       "None_1                               NaN                 NaN   \n",
       "None_1                          0.642541                 NaN   \n",
       "\n",
       "                GPT-3 ZS-ICL (ppl)  \n",
       "History Signal                      \n",
       "None_1                         NaN  \n",
       "None_1                         NaN  "
      ]
     },
     "execution_count": 285,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "\n",
    "# assuming all_subframes is a dictionary containing the subframes\n",
    "none_normal = all_subframes['None_normal'].loc[['None_1']]\n",
    "none_ppl = all_subframes['None_ppl'].loc[['None_1']]\n",
    "\n",
    "# display the subframes side by side\n",
    "pd.concat([none_normal, none_ppl], axis=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 286,
   "id": "ed9eb0eb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "History Signal  Model        Prompt Type \n",
       "None            GPT-3        FS-ICL          1\n",
       "                             ZS-ICL          1\n",
       "PegasusFT       flanT5-XL    ZS-ICL          1\n",
       "                             FS-ICL (ppl)    1\n",
       "                             FS-ICL          1\n",
       "                Tk-Instruct  ZS-ICL (ppl)    1\n",
       "                             ZS-ICL          1\n",
       "                             FS-ICL (ppl)    1\n",
       "                             FS-ICL          1\n",
       "                T0           ZS-ICL (ppl)    1\n",
       "                             ZS-ICL          1\n",
       "                             FS-ICL (ppl)    1\n",
       "                             FS-ICL          1\n",
       "                GPT-3        ZS-ICL          1\n",
       "                             FS-ICL          1\n",
       "None            flanT5-XL    ZS-ICL (ppl)    1\n",
       "                             FS-ICL (ppl)    1\n",
       "                Tk-Instruct  ZS-ICL (ppl)    1\n",
       "                             FS-ICL (ppl)    1\n",
       "                T0           ZS-ICL (ppl)    1\n",
       "                             FS-ICL (ppl)    1\n",
       "PegasusFT       flanT5-XL    ZS-ICL (ppl)    1\n",
       "dtype: int64"
      ]
     },
     "execution_count": 286,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sub_df[[\"History Signal\", \"Model\", \"Prompt Type\"]].value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 287,
   "id": "de9eb7ae",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'Pegasus-CD'"
      ]
     },
     "execution_count": 287,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "signal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 288,
   "id": "c6d971af",
   "metadata": {},
   "outputs": [],
   "source": [
    "%%bash \n",
    "    #!/bin/bash\n",
    "    # if figlet is installed\n",
    "    if [ -x \"$(command -v figlet)\" ]; then\n",
    "        figlet \"Adios!\"\n",
    "    fi"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "caa83d2a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.13"
  },
  "vscode": {
   "interpreter": {
    "hash": "6d3b0ed3f3b8d2534ba0b286c748703f0af5e95709f70acd7080da9e41254233"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> analysis_code/PivotEngine.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "import seaborn as sns\n",
    "import glob\n",
    "import re\n",
    "import os\n",
    "\n",
    "# Disable pandas warning\n",
    "import warnings\n",
    "warnings.filterwarnings('ignore')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['processed/TC/Bert-f1.xlsx', 'processed/TC/BLEU.xlsx', 'processed/TC/Bleurt.xlsx', 'processed/TC/DEB.xlsx', 'processed/TC/METEOR.xlsx', 'processed/TC/rougeL.xlsx']\n",
      "['Bert-f1', 'BLEU', 'Bleurt', 'DEB', 'METEOR', 'rougeL']\n"
     ]
    }
   ],
   "source": [
    "#dataset_prefix = \"MSC\"\n",
    "dataset_prefix = \"TC\"\n",
    "\n",
    "\n",
    "files = glob.glob(f'processed/{dataset_prefix}/*.xlsx')\n",
    "print(files)\n",
    "metrics = [re.match(r'.*/.*/(.*).xlsx', f).group(1) for f in files]\n",
    "print(metrics)\n",
    "# remove Bert-f1\n",
    "# metrics.remove('Bert-f1')\n",
    "\n",
    "output_dir = f\"ROI_v2/{dataset_prefix}\"\n",
    "if not os.path.exists(output_dir):\n",
    "    os.makedirs(output_dir)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [],
   "source": [
    "if dataset_prefix == \"MSC\":\n",
    "    # title_fontsize = 36\n",
    "    legend_fontsize = 18\n",
    "    label_fontsize = 24\n",
    "else:\n",
    "    # title_fontsize = \n",
    "    legend_fontsize = 20\n",
    "    label_fontsize = 20\n",
    "\n",
    "# Set to a common linux font\n",
    "fonts = {'family' : 'serif',\n",
    "        'serif' : 'Caladea',\n",
    "        'weight' : 'bold',\n",
    "        'size'   : 36\n",
    "        }\n",
    "# For some wierd reason you need to set the \n",
    "# font size like following\n",
    "# 36 for MSC\n",
    "# 40 for TC \n",
    "\n",
    "matplotlib.rc('font', **fonts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 155,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "processed/TC/Bert-f1.xlsx None_normal\n",
      "processed/TC/Bert-f1.xlsx None_normal_budget\n",
      "processed/TC/Bert-f1.xlsx None_normal_ibudget\n",
      "processed/TC/Bert-f1.xlsx None_normal_ROI\n",
      "processed/TC/Bert-f1.xlsx None_ppl\n",
      "processed/TC/Bert-f1.xlsx None_ppl_budget\n",
      "processed/TC/Bert-f1.xlsx None_ppl_ibudget\n",
      "processed/TC/Bert-f1.xlsx None_ppl_ROI\n",
      "processed/TC/Bert-f1.xlsx Pegasus-CD_normal\n",
      "processed/TC/Bert-f1.xlsx Pegasus-CD_normal_budget\n",
      "processed/TC/Bert-f1.xlsx Pegasus-CD_normal_ibudget\n",
      "processed/TC/Bert-f1.xlsx Pegasus-CD_normal_ROI\n",
      "processed/TC/Bert-f1.xlsx Pegasus-CD_ppl\n",
      "processed/TC/Bert-f1.xlsx Pegasus-CD_ppl_budget\n",
      "processed/TC/Bert-f1.xlsx Pegasus-CD_ppl_ibudget\n",
      "processed/TC/Bert-f1.xlsx Pegasus-CD_ppl_ROI\n",
      "processed/TC/Bert-f1.xlsx merged_ppl\n",
      "processed/TC/Bert-f1.xlsx merged_ppl_ROI\n",
      "processed/TC/Bert-f1.xlsx merged_normal\n",
      "processed/TC/Bert-f1.xlsx merged_normal_ROI\n",
      "processed/TC/BLEU.xlsx None_normal\n",
      "processed/TC/BLEU.xlsx None_normal_budget\n",
      "processed/TC/BLEU.xlsx None_normal_ibudget\n",
      "processed/TC/BLEU.xlsx None_normal_ROI\n",
      "processed/TC/BLEU.xlsx None_ppl\n",
      "processed/TC/BLEU.xlsx None_ppl_budget\n",
      "processed/TC/BLEU.xlsx None_ppl_ibudget\n",
      "processed/TC/BLEU.xlsx None_ppl_ROI\n",
      "processed/TC/BLEU.xlsx Pegasus-CD_normal\n",
      "processed/TC/BLEU.xlsx Pegasus-CD_normal_budget\n",
      "processed/TC/BLEU.xlsx Pegasus-CD_normal_ibudget\n",
      "processed/TC/BLEU.xlsx Pegasus-CD_normal_ROI\n",
      "processed/TC/BLEU.xlsx Pegasus-CD_ppl\n",
      "processed/TC/BLEU.xlsx Pegasus-CD_ppl_budget\n",
      "processed/TC/BLEU.xlsx Pegasus-CD_ppl_ibudget\n",
      "processed/TC/BLEU.xlsx Pegasus-CD_ppl_ROI\n",
      "processed/TC/BLEU.xlsx merged_ppl\n",
      "processed/TC/BLEU.xlsx merged_ppl_ROI\n",
      "processed/TC/BLEU.xlsx merged_normal\n",
      "processed/TC/BLEU.xlsx merged_normal_ROI\n",
      "processed/TC/Bleurt.xlsx None_normal\n",
      "processed/TC/Bleurt.xlsx None_normal_budget\n",
      "processed/TC/Bleurt.xlsx None_normal_ibudget\n",
      "processed/TC/Bleurt.xlsx None_normal_ROI\n",
      "processed/TC/Bleurt.xlsx None_ppl\n",
      "processed/TC/Bleurt.xlsx None_ppl_budget\n",
      "processed/TC/Bleurt.xlsx None_ppl_ibudget\n",
      "processed/TC/Bleurt.xlsx None_ppl_ROI\n",
      "processed/TC/Bleurt.xlsx Pegasus-CD_normal\n",
      "processed/TC/Bleurt.xlsx Pegasus-CD_normal_budget\n",
      "processed/TC/Bleurt.xlsx Pegasus-CD_normal_ibudget\n",
      "processed/TC/Bleurt.xlsx Pegasus-CD_normal_ROI\n",
      "processed/TC/Bleurt.xlsx Pegasus-CD_ppl\n",
      "processed/TC/Bleurt.xlsx Pegasus-CD_ppl_budget\n",
      "processed/TC/Bleurt.xlsx Pegasus-CD_ppl_ibudget\n",
      "processed/TC/Bleurt.xlsx Pegasus-CD_ppl_ROI\n",
      "processed/TC/Bleurt.xlsx merged_ppl\n",
      "processed/TC/Bleurt.xlsx merged_ppl_ROI\n",
      "processed/TC/Bleurt.xlsx merged_normal\n",
      "processed/TC/Bleurt.xlsx merged_normal_ROI\n",
      "processed/TC/DEB.xlsx None_normal\n",
      "processed/TC/DEB.xlsx None_normal_budget\n",
      "processed/TC/DEB.xlsx None_normal_ibudget\n",
      "processed/TC/DEB.xlsx None_normal_ROI\n",
      "processed/TC/DEB.xlsx None_ppl\n",
      "processed/TC/DEB.xlsx None_ppl_budget\n",
      "processed/TC/DEB.xlsx None_ppl_ibudget\n",
      "processed/TC/DEB.xlsx None_ppl_ROI\n",
      "processed/TC/DEB.xlsx Pegasus-CD_normal\n",
      "processed/TC/DEB.xlsx Pegasus-CD_normal_budget\n",
      "processed/TC/DEB.xlsx Pegasus-CD_normal_ibudget\n",
      "processed/TC/DEB.xlsx Pegasus-CD_normal_ROI\n",
      "processed/TC/DEB.xlsx Pegasus-CD_ppl\n",
      "processed/TC/DEB.xlsx Pegasus-CD_ppl_budget\n",
      "processed/TC/DEB.xlsx Pegasus-CD_ppl_ibudget\n",
      "processed/TC/DEB.xlsx Pegasus-CD_ppl_ROI\n",
      "processed/TC/DEB.xlsx merged_ppl\n",
      "processed/TC/DEB.xlsx merged_ppl_ROI\n",
      "processed/TC/DEB.xlsx merged_normal\n",
      "processed/TC/DEB.xlsx merged_normal_ROI\n",
      "processed/TC/METEOR.xlsx None_normal\n",
      "processed/TC/METEOR.xlsx None_normal_budget\n",
      "processed/TC/METEOR.xlsx None_normal_ibudget\n",
      "processed/TC/METEOR.xlsx None_normal_ROI\n",
      "processed/TC/METEOR.xlsx None_ppl\n",
      "processed/TC/METEOR.xlsx None_ppl_budget\n",
      "processed/TC/METEOR.xlsx None_ppl_ibudget\n",
      "processed/TC/METEOR.xlsx None_ppl_ROI\n",
      "processed/TC/METEOR.xlsx Pegasus-CD_normal\n",
      "processed/TC/METEOR.xlsx Pegasus-CD_normal_budget\n",
      "processed/TC/METEOR.xlsx Pegasus-CD_normal_ibudget\n",
      "processed/TC/METEOR.xlsx Pegasus-CD_normal_ROI\n",
      "processed/TC/METEOR.xlsx Pegasus-CD_ppl\n",
      "processed/TC/METEOR.xlsx Pegasus-CD_ppl_budget\n",
      "processed/TC/METEOR.xlsx Pegasus-CD_ppl_ibudget\n",
      "processed/TC/METEOR.xlsx Pegasus-CD_ppl_ROI\n",
      "processed/TC/METEOR.xlsx merged_ppl\n",
      "processed/TC/METEOR.xlsx merged_ppl_ROI\n",
      "processed/TC/METEOR.xlsx merged_normal\n",
      "processed/TC/METEOR.xlsx merged_normal_ROI\n",
      "processed/TC/rougeL.xlsx None_normal\n",
      "processed/TC/rougeL.xlsx None_normal_budget\n",
      "processed/TC/rougeL.xlsx None_normal_ibudget\n",
      "processed/TC/rougeL.xlsx None_normal_ROI\n",
      "processed/TC/rougeL.xlsx None_ppl\n",
      "processed/TC/rougeL.xlsx None_ppl_budget\n",
      "processed/TC/rougeL.xlsx None_ppl_ibudget\n",
      "processed/TC/rougeL.xlsx None_ppl_ROI\n",
      "processed/TC/rougeL.xlsx Pegasus-CD_normal\n",
      "processed/TC/rougeL.xlsx Pegasus-CD_normal_budget\n",
      "processed/TC/rougeL.xlsx Pegasus-CD_normal_ibudget\n",
      "processed/TC/rougeL.xlsx Pegasus-CD_normal_ROI\n",
      "processed/TC/rougeL.xlsx Pegasus-CD_ppl\n",
      "processed/TC/rougeL.xlsx Pegasus-CD_ppl_budget\n",
      "processed/TC/rougeL.xlsx Pegasus-CD_ppl_ibudget\n",
      "processed/TC/rougeL.xlsx Pegasus-CD_ppl_ROI\n",
      "processed/TC/rougeL.xlsx merged_ppl\n",
      "processed/TC/rougeL.xlsx merged_ppl_ROI\n",
      "processed/TC/rougeL.xlsx merged_normal\n",
      "processed/TC/rougeL.xlsx merged_normal_ROI\n"
     ]
    }
   ],
   "source": [
    "# Load all sheets\n",
    "global_df = pd.DataFrame()\n",
    "global_budget_df = pd.DataFrame()\n",
    "num_sheets_read = 0\n",
    "for fpath, metric in zip(files, metrics):\n",
    "    sheets = pd.ExcelFile(fpath).sheet_names\n",
    "    for sheet in sheets:\n",
    "        # Only ROI sheets\n",
    "        print(fpath, sheet)\n",
    "        if sheet.endswith('_ROI') and not sheet.startswith('merged'):\n",
    "\n",
    "            # Read budget\n",
    "            budget_sheet = sheet.replace('_ROI', '_budget')\n",
    "            budget_df = pd.read_excel(fpath, sheet_name=budget_sheet)\n",
    "            if budget_df.shape[0] == 1:\n",
    "                # Skip this!\n",
    "                continue\n",
    "            budget_df['experiment'] = sheet\n",
    "            budget_df['metric'] = \"total\"\n",
    "            global_budget_df = global_budget_df.append(budget_df, ignore_index=True)\n",
    "\n",
    "            ibudget_sheet = sheet.replace('_ROI', '_ibudget')\n",
    "            ibudget_df = pd.read_excel(fpath, sheet_name=ibudget_sheet)\n",
    "            ibudget_df['experiment'] = sheet\n",
    "            ibudget_df['metric'] = \"input\"\n",
    "            global_budget_df = global_budget_df.append(ibudget_df, ignore_index=True)\n",
    "\n",
    "            num_sheets_read += 1\n",
    "\n",
    "            # Read metric.xlsx\n",
    "            df = pd.read_excel(fpath, sheet_name=sheet)\n",
    "\n",
    "            # Remove \" (ppl)\" from column name and add it as a column\n",
    "            df.columns = [re.sub(r' \\(ppl\\)', '', c) for c in df.columns]\n",
    "\n",
    "            # Remove unnamed columns\n",
    "            df = df.loc[:, ~df.columns.str.contains('^Unnamed')]\n",
    "\n",
    "            df['metric'] = metric\n",
    "            df['experiment'] = sheet\n",
    "            global_df = global_df.append(df, ignore_index=True)\n",
    "\n",
    "            "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "24"
      ]
     },
     "execution_count": 156,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "num_sheets_read"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>History Signal</th>\n",
       "      <th>flanT5-XL FS-ICL</th>\n",
       "      <th>flanT5-XL ZS-ICL</th>\n",
       "      <th>T0 FS-ICL</th>\n",
       "      <th>T0 ZS-ICL</th>\n",
       "      <th>Tk-Instruct FS-ICL</th>\n",
       "      <th>Tk-Instruct ZS-ICL</th>\n",
       "      <th>GPT-3 FS-ICL</th>\n",
       "      <th>GPT-3 ZS-ICL</th>\n",
       "      <th>metric</th>\n",
       "      <th>experiment</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BART</td>\n",
       "      <td>0.024533</td>\n",
       "      <td>0.193281</td>\n",
       "      <td>-0.041131</td>\n",
       "      <td>-0.156123</td>\n",
       "      <td>0.145000</td>\n",
       "      <td>1.582288</td>\n",
       "      <td>-0.755247</td>\n",
       "      <td>0.137542</td>\n",
       "      <td>Bert-f1</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Full</td>\n",
       "      <td>0.417784</td>\n",
       "      <td>0.937980</td>\n",
       "      <td>0.446438</td>\n",
       "      <td>0.714167</td>\n",
       "      <td>0.411378</td>\n",
       "      <td>1.650446</td>\n",
       "      <td>0.644145</td>\n",
       "      <td>1.446531</td>\n",
       "      <td>Bert-f1</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>-0.059001</td>\n",
       "      <td>0.148503</td>\n",
       "      <td>-0.350821</td>\n",
       "      <td>-0.742770</td>\n",
       "      <td>-0.198064</td>\n",
       "      <td>1.675560</td>\n",
       "      <td>-0.200736</td>\n",
       "      <td>-0.086305</td>\n",
       "      <td>Bert-f1</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>0.007527</td>\n",
       "      <td>0.139955</td>\n",
       "      <td>-0.540529</td>\n",
       "      <td>-1.141289</td>\n",
       "      <td>0.115919</td>\n",
       "      <td>1.653232</td>\n",
       "      <td>-0.266032</td>\n",
       "      <td>-0.060294</td>\n",
       "      <td>Bert-f1</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Recent-1</td>\n",
       "      <td>-1.240383</td>\n",
       "      <td>-0.859228</td>\n",
       "      <td>-0.131141</td>\n",
       "      <td>-0.584085</td>\n",
       "      <td>-0.805896</td>\n",
       "      <td>2.089213</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Bert-f1</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>193</th>\n",
       "      <td>Semantic-10</td>\n",
       "      <td>-0.659679</td>\n",
       "      <td>0.537217</td>\n",
       "      <td>0.015267</td>\n",
       "      <td>0.729356</td>\n",
       "      <td>-0.068992</td>\n",
       "      <td>2.890881</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>rougeL</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>194</th>\n",
       "      <td>None_1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>-0.588925</td>\n",
       "      <td>-0.797600</td>\n",
       "      <td>rougeL</td>\n",
       "      <td>Pegasus-CD_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>195</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>-0.601918</td>\n",
       "      <td>-0.277831</td>\n",
       "      <td>-0.421820</td>\n",
       "      <td>-0.462224</td>\n",
       "      <td>-0.377277</td>\n",
       "      <td>1.410085</td>\n",
       "      <td>-0.090034</td>\n",
       "      <td>-0.246360</td>\n",
       "      <td>rougeL</td>\n",
       "      <td>Pegasus-CD_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>196</th>\n",
       "      <td>None_1</td>\n",
       "      <td>-0.609587</td>\n",
       "      <td>-0.338313</td>\n",
       "      <td>-0.396797</td>\n",
       "      <td>-0.379684</td>\n",
       "      <td>-0.359188</td>\n",
       "      <td>1.407481</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>rougeL</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>197</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>-0.768471</td>\n",
       "      <td>-0.017497</td>\n",
       "      <td>-0.420213</td>\n",
       "      <td>-0.186730</td>\n",
       "      <td>-0.360329</td>\n",
       "      <td>1.412985</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>rougeL</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>198 rows × 11 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    History Signal  flanT5-XL FS-ICL  flanT5-XL ZS-ICL  T0 FS-ICL  T0 ZS-ICL  \\\n",
       "0             BART          0.024533          0.193281  -0.041131  -0.156123   \n",
       "1             Full          0.417784          0.937980   0.446438   0.714167   \n",
       "2       Pegasus-CD         -0.059001          0.148503  -0.350821  -0.742770   \n",
       "3        PegasusFT          0.007527          0.139955  -0.540529  -1.141289   \n",
       "4         Recent-1         -1.240383         -0.859228  -0.131141  -0.584085   \n",
       "..             ...               ...               ...        ...        ...   \n",
       "193    Semantic-10         -0.659679          0.537217   0.015267   0.729356   \n",
       "194         None_1               NaN               NaN        NaN        NaN   \n",
       "195      PegasusFT         -0.601918         -0.277831  -0.421820  -0.462224   \n",
       "196         None_1         -0.609587         -0.338313  -0.396797  -0.379684   \n",
       "197      PegasusFT         -0.768471         -0.017497  -0.420213  -0.186730   \n",
       "\n",
       "     Tk-Instruct FS-ICL  Tk-Instruct ZS-ICL  GPT-3 FS-ICL  GPT-3 ZS-ICL  \\\n",
       "0              0.145000            1.582288     -0.755247      0.137542   \n",
       "1              0.411378            1.650446      0.644145      1.446531   \n",
       "2             -0.198064            1.675560     -0.200736     -0.086305   \n",
       "3              0.115919            1.653232     -0.266032     -0.060294   \n",
       "4             -0.805896            2.089213           NaN           NaN   \n",
       "..                  ...                 ...           ...           ...   \n",
       "193           -0.068992            2.890881           NaN           NaN   \n",
       "194                 NaN                 NaN     -0.588925     -0.797600   \n",
       "195           -0.377277            1.410085     -0.090034     -0.246360   \n",
       "196           -0.359188            1.407481           NaN           NaN   \n",
       "197           -0.360329            1.412985           NaN           NaN   \n",
       "\n",
       "      metric             experiment  \n",
       "0    Bert-f1        None_normal_ROI  \n",
       "1    Bert-f1        None_normal_ROI  \n",
       "2    Bert-f1        None_normal_ROI  \n",
       "3    Bert-f1        None_normal_ROI  \n",
       "4    Bert-f1        None_normal_ROI  \n",
       "..       ...                    ...  \n",
       "193   rougeL           None_ppl_ROI  \n",
       "194   rougeL  Pegasus-CD_normal_ROI  \n",
       "195   rougeL  Pegasus-CD_normal_ROI  \n",
       "196   rougeL     Pegasus-CD_ppl_ROI  \n",
       "197   rougeL     Pegasus-CD_ppl_ROI  \n",
       "\n",
       "[198 rows x 11 columns]"
      ]
     },
     "execution_count": 157,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "global_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 158,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((198, 11), (456, 19))"
      ]
     },
     "execution_count": 158,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "global_df.shape, global_budget_df.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>History Signal</th>\n",
       "      <th>flanT5-XL FS-ICL</th>\n",
       "      <th>flanT5-XL ZS-ICL</th>\n",
       "      <th>T0 FS-ICL</th>\n",
       "      <th>T0 ZS-ICL</th>\n",
       "      <th>Tk-Instruct FS-ICL</th>\n",
       "      <th>Tk-Instruct ZS-ICL</th>\n",
       "      <th>GPT-3 FS-ICL</th>\n",
       "      <th>GPT-3 ZS-ICL</th>\n",
       "      <th>experiment</th>\n",
       "      <th>metric</th>\n",
       "      <th>flanT5-XL FS-ICL (ppl)</th>\n",
       "      <th>flanT5-XL ZS-ICL (ppl)</th>\n",
       "      <th>T0 FS-ICL (ppl)</th>\n",
       "      <th>T0 ZS-ICL (ppl)</th>\n",
       "      <th>Tk-Instruct FS-ICL (ppl)</th>\n",
       "      <th>Tk-Instruct ZS-ICL (ppl)</th>\n",
       "      <th>GPT-3 FS-ICL (ppl)</th>\n",
       "      <th>GPT-3 ZS-ICL (ppl)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>None_0</td>\n",
       "      <td>146.109542</td>\n",
       "      <td>60.708923</td>\n",
       "      <td>158.969669</td>\n",
       "      <td>63.803759</td>\n",
       "      <td>142.574648</td>\n",
       "      <td>52.539916</td>\n",
       "      <td>167.520333</td>\n",
       "      <td>86.116629</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>None_1</td>\n",
       "      <td>146.109542</td>\n",
       "      <td>60.708923</td>\n",
       "      <td>158.969669</td>\n",
       "      <td>63.803759</td>\n",
       "      <td>142.574648</td>\n",
       "      <td>52.539916</td>\n",
       "      <td>167.520333</td>\n",
       "      <td>86.116629</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>BART</td>\n",
       "      <td>312.429138</td>\n",
       "      <td>129.771317</td>\n",
       "      <td>301.391947</td>\n",
       "      <td>142.083734</td>\n",
       "      <td>280.893684</td>\n",
       "      <td>121.836941</td>\n",
       "      <td>349.080438</td>\n",
       "      <td>175.441030</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Full</td>\n",
       "      <td>833.002895</td>\n",
       "      <td>408.683948</td>\n",
       "      <td>835.389988</td>\n",
       "      <td>409.662435</td>\n",
       "      <td>828.717976</td>\n",
       "      <td>410.516569</td>\n",
       "      <td>832.218555</td>\n",
       "      <td>421.953234</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>314.133707</td>\n",
       "      <td>143.575295</td>\n",
       "      <td>335.821308</td>\n",
       "      <td>160.530020</td>\n",
       "      <td>312.000668</td>\n",
       "      <td>138.423000</td>\n",
       "      <td>346.203545</td>\n",
       "      <td>183.355559</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>451</th>\n",
       "      <td>None_1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>827.305973</td>\n",
       "      <td>413.364004</td>\n",
       "      <td>861.003296</td>\n",
       "      <td>450.575494</td>\n",
       "      <td>838.999690</td>\n",
       "      <td>415.861081</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>452</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>831.825627</td>\n",
       "      <td>400.422832</td>\n",
       "      <td>842.755657</td>\n",
       "      <td>430.586050</td>\n",
       "      <td>866.970021</td>\n",
       "      <td>412.978042</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>453</th>\n",
       "      <td>None_0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>131.657069</td>\n",
       "      <td>47.182548</td>\n",
       "      <td>131.653617</td>\n",
       "      <td>47.146713</td>\n",
       "      <td>131.655086</td>\n",
       "      <td>47.147093</td>\n",
       "      <td>131.657069</td>\n",
       "      <td>47.182548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>454</th>\n",
       "      <td>None_1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>793.270596</td>\n",
       "      <td>374.393717</td>\n",
       "      <td>793.272582</td>\n",
       "      <td>374.391324</td>\n",
       "      <td>793.273693</td>\n",
       "      <td>374.391324</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>455</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>772.173584</td>\n",
       "      <td>363.826052</td>\n",
       "      <td>775.032113</td>\n",
       "      <td>365.729200</td>\n",
       "      <td>808.339493</td>\n",
       "      <td>365.729200</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>456 rows × 19 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    History Signal  flanT5-XL FS-ICL  flanT5-XL ZS-ICL   T0 FS-ICL  \\\n",
       "0           None_0        146.109542         60.708923  158.969669   \n",
       "1           None_1        146.109542         60.708923  158.969669   \n",
       "2             BART        312.429138        129.771317  301.391947   \n",
       "3             Full        833.002895        408.683948  835.389988   \n",
       "4       Pegasus-CD        314.133707        143.575295  335.821308   \n",
       "..             ...               ...               ...         ...   \n",
       "451         None_1               NaN               NaN         NaN   \n",
       "452      PegasusFT               NaN               NaN         NaN   \n",
       "453         None_0               NaN               NaN         NaN   \n",
       "454         None_1               NaN               NaN         NaN   \n",
       "455      PegasusFT               NaN               NaN         NaN   \n",
       "\n",
       "      T0 ZS-ICL  Tk-Instruct FS-ICL  Tk-Instruct ZS-ICL  GPT-3 FS-ICL  \\\n",
       "0     63.803759          142.574648           52.539916    167.520333   \n",
       "1     63.803759          142.574648           52.539916    167.520333   \n",
       "2    142.083734          280.893684          121.836941    349.080438   \n",
       "3    409.662435          828.717976          410.516569    832.218555   \n",
       "4    160.530020          312.000668          138.423000    346.203545   \n",
       "..          ...                 ...                 ...           ...   \n",
       "451         NaN                 NaN                 NaN           NaN   \n",
       "452         NaN                 NaN                 NaN           NaN   \n",
       "453         NaN                 NaN                 NaN           NaN   \n",
       "454         NaN                 NaN                 NaN           NaN   \n",
       "455         NaN                 NaN                 NaN           NaN   \n",
       "\n",
       "     GPT-3 ZS-ICL          experiment metric  flanT5-XL FS-ICL (ppl)  \\\n",
       "0       86.116629     None_normal_ROI  total                     NaN   \n",
       "1       86.116629     None_normal_ROI  total                     NaN   \n",
       "2      175.441030     None_normal_ROI  total                     NaN   \n",
       "3      421.953234     None_normal_ROI  total                     NaN   \n",
       "4      183.355559     None_normal_ROI  total                     NaN   \n",
       "..            ...                 ...    ...                     ...   \n",
       "451           NaN  Pegasus-CD_ppl_ROI  total              827.305973   \n",
       "452           NaN  Pegasus-CD_ppl_ROI  total              831.825627   \n",
       "453           NaN  Pegasus-CD_ppl_ROI  input              131.657069   \n",
       "454           NaN  Pegasus-CD_ppl_ROI  input              793.270596   \n",
       "455           NaN  Pegasus-CD_ppl_ROI  input              772.173584   \n",
       "\n",
       "     flanT5-XL ZS-ICL (ppl)  T0 FS-ICL (ppl)  T0 ZS-ICL (ppl)  \\\n",
       "0                       NaN              NaN              NaN   \n",
       "1                       NaN              NaN              NaN   \n",
       "2                       NaN              NaN              NaN   \n",
       "3                       NaN              NaN              NaN   \n",
       "4                       NaN              NaN              NaN   \n",
       "..                      ...              ...              ...   \n",
       "451              413.364004       861.003296       450.575494   \n",
       "452              400.422832       842.755657       430.586050   \n",
       "453               47.182548       131.653617        47.146713   \n",
       "454              374.393717       793.272582       374.391324   \n",
       "455              363.826052       775.032113       365.729200   \n",
       "\n",
       "     Tk-Instruct FS-ICL (ppl)  Tk-Instruct ZS-ICL (ppl)  GPT-3 FS-ICL (ppl)  \\\n",
       "0                         NaN                       NaN                 NaN   \n",
       "1                         NaN                       NaN                 NaN   \n",
       "2                         NaN                       NaN                 NaN   \n",
       "3                         NaN                       NaN                 NaN   \n",
       "4                         NaN                       NaN                 NaN   \n",
       "..                        ...                       ...                 ...   \n",
       "451                838.999690                415.861081                 NaN   \n",
       "452                866.970021                412.978042                 NaN   \n",
       "453                131.655086                 47.147093          131.657069   \n",
       "454                793.273693                374.391324                 NaN   \n",
       "455                808.339493                365.729200                 NaN   \n",
       "\n",
       "     GPT-3 ZS-ICL (ppl)  \n",
       "0                   NaN  \n",
       "1                   NaN  \n",
       "2                   NaN  \n",
       "3                   NaN  \n",
       "4                   NaN  \n",
       "..                  ...  \n",
       "451                 NaN  \n",
       "452                 NaN  \n",
       "453           47.182548  \n",
       "454                 NaN  \n",
       "455                 NaN  \n",
       "\n",
       "[456 rows x 19 columns]"
      ]
     },
     "execution_count": 159,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "global_budget_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 160,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>History Signal</th>\n",
       "      <th>flanT5-XL FS-ICL</th>\n",
       "      <th>flanT5-XL ZS-ICL</th>\n",
       "      <th>T0 FS-ICL</th>\n",
       "      <th>T0 ZS-ICL</th>\n",
       "      <th>Tk-Instruct FS-ICL</th>\n",
       "      <th>Tk-Instruct ZS-ICL</th>\n",
       "      <th>GPT-3 FS-ICL</th>\n",
       "      <th>GPT-3 ZS-ICL</th>\n",
       "      <th>metric</th>\n",
       "      <th>experiment</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BART</td>\n",
       "      <td>0.024533</td>\n",
       "      <td>0.193281</td>\n",
       "      <td>-0.041131</td>\n",
       "      <td>-0.156123</td>\n",
       "      <td>0.145000</td>\n",
       "      <td>1.582288</td>\n",
       "      <td>-0.755247</td>\n",
       "      <td>0.137542</td>\n",
       "      <td>Bert-f1</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Full</td>\n",
       "      <td>0.417784</td>\n",
       "      <td>0.937980</td>\n",
       "      <td>0.446438</td>\n",
       "      <td>0.714167</td>\n",
       "      <td>0.411378</td>\n",
       "      <td>1.650446</td>\n",
       "      <td>0.644145</td>\n",
       "      <td>1.446531</td>\n",
       "      <td>Bert-f1</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>-0.059001</td>\n",
       "      <td>0.148503</td>\n",
       "      <td>-0.350821</td>\n",
       "      <td>-0.742770</td>\n",
       "      <td>-0.198064</td>\n",
       "      <td>1.675560</td>\n",
       "      <td>-0.200736</td>\n",
       "      <td>-0.086305</td>\n",
       "      <td>Bert-f1</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>0.007527</td>\n",
       "      <td>0.139955</td>\n",
       "      <td>-0.540529</td>\n",
       "      <td>-1.141289</td>\n",
       "      <td>0.115919</td>\n",
       "      <td>1.653232</td>\n",
       "      <td>-0.266032</td>\n",
       "      <td>-0.060294</td>\n",
       "      <td>Bert-f1</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Recent-1</td>\n",
       "      <td>-1.240383</td>\n",
       "      <td>-0.859228</td>\n",
       "      <td>-0.131141</td>\n",
       "      <td>-0.584085</td>\n",
       "      <td>-0.805896</td>\n",
       "      <td>2.089213</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Bert-f1</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>193</th>\n",
       "      <td>Semantic-10</td>\n",
       "      <td>-0.659679</td>\n",
       "      <td>0.537217</td>\n",
       "      <td>0.015267</td>\n",
       "      <td>0.729356</td>\n",
       "      <td>-0.068992</td>\n",
       "      <td>2.890881</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>rougeL</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>194</th>\n",
       "      <td>None_1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>-0.588925</td>\n",
       "      <td>-0.797600</td>\n",
       "      <td>rougeL</td>\n",
       "      <td>Pegasus-CD_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>195</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>-0.601918</td>\n",
       "      <td>-0.277831</td>\n",
       "      <td>-0.421820</td>\n",
       "      <td>-0.462224</td>\n",
       "      <td>-0.377277</td>\n",
       "      <td>1.410085</td>\n",
       "      <td>-0.090034</td>\n",
       "      <td>-0.246360</td>\n",
       "      <td>rougeL</td>\n",
       "      <td>Pegasus-CD_normal_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>196</th>\n",
       "      <td>None_1</td>\n",
       "      <td>-0.609587</td>\n",
       "      <td>-0.338313</td>\n",
       "      <td>-0.396797</td>\n",
       "      <td>-0.379684</td>\n",
       "      <td>-0.359188</td>\n",
       "      <td>1.407481</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>rougeL</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>197</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>-0.768471</td>\n",
       "      <td>-0.017497</td>\n",
       "      <td>-0.420213</td>\n",
       "      <td>-0.186730</td>\n",
       "      <td>-0.360329</td>\n",
       "      <td>1.412985</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>rougeL</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>198 rows × 11 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    History Signal  flanT5-XL FS-ICL  flanT5-XL ZS-ICL  T0 FS-ICL  T0 ZS-ICL  \\\n",
       "0             BART          0.024533          0.193281  -0.041131  -0.156123   \n",
       "1             Full          0.417784          0.937980   0.446438   0.714167   \n",
       "2       Pegasus-CD         -0.059001          0.148503  -0.350821  -0.742770   \n",
       "3        PegasusFT          0.007527          0.139955  -0.540529  -1.141289   \n",
       "4         Recent-1         -1.240383         -0.859228  -0.131141  -0.584085   \n",
       "..             ...               ...               ...        ...        ...   \n",
       "193    Semantic-10         -0.659679          0.537217   0.015267   0.729356   \n",
       "194         None_1               NaN               NaN        NaN        NaN   \n",
       "195      PegasusFT         -0.601918         -0.277831  -0.421820  -0.462224   \n",
       "196         None_1         -0.609587         -0.338313  -0.396797  -0.379684   \n",
       "197      PegasusFT         -0.768471         -0.017497  -0.420213  -0.186730   \n",
       "\n",
       "     Tk-Instruct FS-ICL  Tk-Instruct ZS-ICL  GPT-3 FS-ICL  GPT-3 ZS-ICL  \\\n",
       "0              0.145000            1.582288     -0.755247      0.137542   \n",
       "1              0.411378            1.650446      0.644145      1.446531   \n",
       "2             -0.198064            1.675560     -0.200736     -0.086305   \n",
       "3              0.115919            1.653232     -0.266032     -0.060294   \n",
       "4             -0.805896            2.089213           NaN           NaN   \n",
       "..                  ...                 ...           ...           ...   \n",
       "193           -0.068992            2.890881           NaN           NaN   \n",
       "194                 NaN                 NaN     -0.588925     -0.797600   \n",
       "195           -0.377277            1.410085     -0.090034     -0.246360   \n",
       "196           -0.359188            1.407481           NaN           NaN   \n",
       "197           -0.360329            1.412985           NaN           NaN   \n",
       "\n",
       "      metric             experiment  \n",
       "0    Bert-f1        None_normal_ROI  \n",
       "1    Bert-f1        None_normal_ROI  \n",
       "2    Bert-f1        None_normal_ROI  \n",
       "3    Bert-f1        None_normal_ROI  \n",
       "4    Bert-f1        None_normal_ROI  \n",
       "..       ...                    ...  \n",
       "193   rougeL           None_ppl_ROI  \n",
       "194   rougeL  Pegasus-CD_normal_ROI  \n",
       "195   rougeL  Pegasus-CD_normal_ROI  \n",
       "196   rougeL     Pegasus-CD_ppl_ROI  \n",
       "197   rougeL     Pegasus-CD_ppl_ROI  \n",
       "\n",
       "[198 rows x 11 columns]"
      ]
     },
     "execution_count": 160,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "global_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 161,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "PegasusFT      24\n",
       "None_1         18\n",
       "BART           12\n",
       "Full           12\n",
       "Pegasus-CD     12\n",
       "Recent-1       12\n",
       "Recent-2       12\n",
       "Recent-4       12\n",
       "Recent-8       12\n",
       "Recent-10      12\n",
       "Semantic-1     12\n",
       "Semantic-2     12\n",
       "Semantic-4     12\n",
       "Semantic-8     12\n",
       "Semantic-10    12\n",
       "Name: History Signal, dtype: int64"
      ]
     },
     "execution_count": 161,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "global_df[\"History Signal\"].value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "None_0         24.0\n",
       "None_1         24.0\n",
       "PegasusFT      24.0\n",
       "BART           12.0\n",
       "Full           12.0\n",
       "Pegasus-CD     12.0\n",
       "Recent-1       12.0\n",
       "Recent-2       12.0\n",
       "Recent-4       12.0\n",
       "Recent-8       12.0\n",
       "Recent-10      12.0\n",
       "Semantic-1     12.0\n",
       "Semantic-2     12.0\n",
       "Semantic-4     12.0\n",
       "Semantic-8     12.0\n",
       "Semantic-10    12.0\n",
       "Name: History Signal, dtype: float64"
      ]
     },
     "execution_count": 162,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "global_budget_df[\"History Signal\"].value_counts()/2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Check if everything aligns between global_df and global_budget_df\n",
    "#sub_budget_df = global_budget_df.loc[(global_budget_df[\"History Signal\"] != \"None_0\") & (global_budget_df[\"metric\"] == \"input\")]\n",
    "# Values in \"experiment\" columns are exact match, but index is different\n",
    "#assert (global_df.reset_index()[\"experiment\"] == sub_budget_df.reset_index()[\"experiment\"]).all()\n",
    "# \"History Signal\" columns are exact match, but index is different\n",
    "#assert (global_df.reset_index()[\"History Signal\"] == sub_budget_df.reset_index()[\"History Signal\"]).all()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {},
   "outputs": [],
   "source": [
    "models = global_df.columns.tolist()\n",
    "models.remove('metric')\n",
    "models.remove('experiment')\n",
    "models.remove('History Signal')\n",
    "\n",
    "retained_cols = ['History Signal', 'metric', 'experiment']\n",
    "\n",
    "rotated_df = pd.DataFrame()\n",
    "for c in models:\n",
    "    sub_df = global_df.loc[:, retained_cols + [c]]\n",
    "    sub_df['model'] = c\n",
    "    # Make each type of metric to a column\n",
    "    sub_df = sub_df.pivot_table(index=['History Signal', 'model', 'experiment'], columns='metric', values=c)\n",
    "\n",
    "    rotated_df = rotated_df.append(sub_df, ignore_index=False)\n",
    "\n",
    "rotated_df = rotated_df.reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>metric</th>\n",
       "      <th>History Signal</th>\n",
       "      <th>model</th>\n",
       "      <th>experiment</th>\n",
       "      <th>BLEU</th>\n",
       "      <th>Bert-f1</th>\n",
       "      <th>Bleurt</th>\n",
       "      <th>DEB</th>\n",
       "      <th>METEOR</th>\n",
       "      <th>rougeL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BART</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>0.013192</td>\n",
       "      <td>0.024533</td>\n",
       "      <td>0.181337</td>\n",
       "      <td>2.827780</td>\n",
       "      <td>-0.012220</td>\n",
       "      <td>-0.017885</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>BART</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>0.649517</td>\n",
       "      <td>-1.284791</td>\n",
       "      <td>2.342523</td>\n",
       "      <td>1.832087</td>\n",
       "      <td>1.632054</td>\n",
       "      <td>-0.564694</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Full</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>0.266205</td>\n",
       "      <td>0.417784</td>\n",
       "      <td>0.712758</td>\n",
       "      <td>3.268328</td>\n",
       "      <td>0.721557</td>\n",
       "      <td>-0.006995</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Full</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>0.279320</td>\n",
       "      <td>0.427779</td>\n",
       "      <td>0.923966</td>\n",
       "      <td>3.425458</td>\n",
       "      <td>0.861939</td>\n",
       "      <td>0.039829</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>None_1</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>2.941883</td>\n",
       "      <td>-6.931000</td>\n",
       "      <td>9.561130</td>\n",
       "      <td>-30.052959</td>\n",
       "      <td>4.687062</td>\n",
       "      <td>-2.207612</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>203</th>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>GPT-3 ZS-ICL</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>-0.033461</td>\n",
       "      <td>-0.086305</td>\n",
       "      <td>0.052354</td>\n",
       "      <td>5.184283</td>\n",
       "      <td>1.639011</td>\n",
       "      <td>-0.284675</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>204</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>GPT-3 ZS-ICL</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>-0.123567</td>\n",
       "      <td>-0.060294</td>\n",
       "      <td>0.762640</td>\n",
       "      <td>3.414238</td>\n",
       "      <td>2.464788</td>\n",
       "      <td>-0.367376</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>205</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>GPT-3 ZS-ICL</td>\n",
       "      <td>Pegasus-CD_normal_ROI</td>\n",
       "      <td>-0.149586</td>\n",
       "      <td>-0.152124</td>\n",
       "      <td>-0.596416</td>\n",
       "      <td>-2.602414</td>\n",
       "      <td>0.830964</td>\n",
       "      <td>-0.246360</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>206</th>\n",
       "      <td>Recent-4</td>\n",
       "      <td>GPT-3 ZS-ICL</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>-0.022504</td>\n",
       "      <td>0.227191</td>\n",
       "      <td>0.728828</td>\n",
       "      <td>4.130606</td>\n",
       "      <td>1.423846</td>\n",
       "      <td>-0.131969</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>207</th>\n",
       "      <td>Semantic-4</td>\n",
       "      <td>GPT-3 ZS-ICL</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>0.141026</td>\n",
       "      <td>-0.697267</td>\n",
       "      <td>4.394088</td>\n",
       "      <td>2.602709</td>\n",
       "      <td>1.114031</td>\n",
       "      <td>0.061010</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>208 rows × 9 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "metric History Signal             model             experiment      BLEU  \\\n",
       "0                BART  flanT5-XL FS-ICL        None_normal_ROI  0.013192   \n",
       "1                BART  flanT5-XL FS-ICL           None_ppl_ROI  0.649517   \n",
       "2                Full  flanT5-XL FS-ICL        None_normal_ROI  0.266205   \n",
       "3                Full  flanT5-XL FS-ICL           None_ppl_ROI  0.279320   \n",
       "4              None_1  flanT5-XL FS-ICL           None_ppl_ROI  2.941883   \n",
       "..                ...               ...                    ...       ...   \n",
       "203        Pegasus-CD      GPT-3 ZS-ICL        None_normal_ROI -0.033461   \n",
       "204         PegasusFT      GPT-3 ZS-ICL        None_normal_ROI -0.123567   \n",
       "205         PegasusFT      GPT-3 ZS-ICL  Pegasus-CD_normal_ROI -0.149586   \n",
       "206          Recent-4      GPT-3 ZS-ICL        None_normal_ROI -0.022504   \n",
       "207        Semantic-4      GPT-3 ZS-ICL        None_normal_ROI  0.141026   \n",
       "\n",
       "metric   Bert-f1    Bleurt        DEB    METEOR    rougeL  \n",
       "0       0.024533  0.181337   2.827780 -0.012220 -0.017885  \n",
       "1      -1.284791  2.342523   1.832087  1.632054 -0.564694  \n",
       "2       0.417784  0.712758   3.268328  0.721557 -0.006995  \n",
       "3       0.427779  0.923966   3.425458  0.861939  0.039829  \n",
       "4      -6.931000  9.561130 -30.052959  4.687062 -2.207612  \n",
       "..           ...       ...        ...       ...       ...  \n",
       "203    -0.086305  0.052354   5.184283  1.639011 -0.284675  \n",
       "204    -0.060294  0.762640   3.414238  2.464788 -0.367376  \n",
       "205    -0.152124 -0.596416  -2.602414  0.830964 -0.246360  \n",
       "206     0.227191  0.728828   4.130606  1.423846 -0.131969  \n",
       "207    -0.697267  4.394088   2.602709  1.114031  0.061010  \n",
       "\n",
       "[208 rows x 9 columns]"
      ]
     },
     "execution_count": 165,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rotated_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>History Signal</th>\n",
       "      <th>flanT5-XL FS-ICL</th>\n",
       "      <th>flanT5-XL ZS-ICL</th>\n",
       "      <th>T0 FS-ICL</th>\n",
       "      <th>T0 ZS-ICL</th>\n",
       "      <th>Tk-Instruct FS-ICL</th>\n",
       "      <th>Tk-Instruct ZS-ICL</th>\n",
       "      <th>GPT-3 FS-ICL</th>\n",
       "      <th>GPT-3 ZS-ICL</th>\n",
       "      <th>experiment</th>\n",
       "      <th>metric</th>\n",
       "      <th>flanT5-XL FS-ICL (ppl)</th>\n",
       "      <th>flanT5-XL ZS-ICL (ppl)</th>\n",
       "      <th>T0 FS-ICL (ppl)</th>\n",
       "      <th>T0 ZS-ICL (ppl)</th>\n",
       "      <th>Tk-Instruct FS-ICL (ppl)</th>\n",
       "      <th>Tk-Instruct ZS-ICL (ppl)</th>\n",
       "      <th>GPT-3 FS-ICL (ppl)</th>\n",
       "      <th>GPT-3 ZS-ICL (ppl)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>None_0</td>\n",
       "      <td>146.109542</td>\n",
       "      <td>60.708923</td>\n",
       "      <td>158.969669</td>\n",
       "      <td>63.803759</td>\n",
       "      <td>142.574648</td>\n",
       "      <td>52.539916</td>\n",
       "      <td>167.520333</td>\n",
       "      <td>86.116629</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>None_1</td>\n",
       "      <td>146.109542</td>\n",
       "      <td>60.708923</td>\n",
       "      <td>158.969669</td>\n",
       "      <td>63.803759</td>\n",
       "      <td>142.574648</td>\n",
       "      <td>52.539916</td>\n",
       "      <td>167.520333</td>\n",
       "      <td>86.116629</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>BART</td>\n",
       "      <td>312.429138</td>\n",
       "      <td>129.771317</td>\n",
       "      <td>301.391947</td>\n",
       "      <td>142.083734</td>\n",
       "      <td>280.893684</td>\n",
       "      <td>121.836941</td>\n",
       "      <td>349.080438</td>\n",
       "      <td>175.441030</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Full</td>\n",
       "      <td>833.002895</td>\n",
       "      <td>408.683948</td>\n",
       "      <td>835.389988</td>\n",
       "      <td>409.662435</td>\n",
       "      <td>828.717976</td>\n",
       "      <td>410.516569</td>\n",
       "      <td>832.218555</td>\n",
       "      <td>421.953234</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>314.133707</td>\n",
       "      <td>143.575295</td>\n",
       "      <td>335.821308</td>\n",
       "      <td>160.530020</td>\n",
       "      <td>312.000668</td>\n",
       "      <td>138.423000</td>\n",
       "      <td>346.203545</td>\n",
       "      <td>183.355559</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>451</th>\n",
       "      <td>None_1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>827.305973</td>\n",
       "      <td>413.364004</td>\n",
       "      <td>861.003296</td>\n",
       "      <td>450.575494</td>\n",
       "      <td>838.999690</td>\n",
       "      <td>415.861081</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>452</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>831.825627</td>\n",
       "      <td>400.422832</td>\n",
       "      <td>842.755657</td>\n",
       "      <td>430.586050</td>\n",
       "      <td>866.970021</td>\n",
       "      <td>412.978042</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>453</th>\n",
       "      <td>None_0</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>131.657069</td>\n",
       "      <td>47.182548</td>\n",
       "      <td>131.653617</td>\n",
       "      <td>47.146713</td>\n",
       "      <td>131.655086</td>\n",
       "      <td>47.147093</td>\n",
       "      <td>131.657069</td>\n",
       "      <td>47.182548</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>454</th>\n",
       "      <td>None_1</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>793.270596</td>\n",
       "      <td>374.393717</td>\n",
       "      <td>793.272582</td>\n",
       "      <td>374.391324</td>\n",
       "      <td>793.273693</td>\n",
       "      <td>374.391324</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>455</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>772.173584</td>\n",
       "      <td>363.826052</td>\n",
       "      <td>775.032113</td>\n",
       "      <td>365.729200</td>\n",
       "      <td>808.339493</td>\n",
       "      <td>365.729200</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>456 rows × 19 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "    History Signal  flanT5-XL FS-ICL  flanT5-XL ZS-ICL   T0 FS-ICL  \\\n",
       "0           None_0        146.109542         60.708923  158.969669   \n",
       "1           None_1        146.109542         60.708923  158.969669   \n",
       "2             BART        312.429138        129.771317  301.391947   \n",
       "3             Full        833.002895        408.683948  835.389988   \n",
       "4       Pegasus-CD        314.133707        143.575295  335.821308   \n",
       "..             ...               ...               ...         ...   \n",
       "451         None_1               NaN               NaN         NaN   \n",
       "452      PegasusFT               NaN               NaN         NaN   \n",
       "453         None_0               NaN               NaN         NaN   \n",
       "454         None_1               NaN               NaN         NaN   \n",
       "455      PegasusFT               NaN               NaN         NaN   \n",
       "\n",
       "      T0 ZS-ICL  Tk-Instruct FS-ICL  Tk-Instruct ZS-ICL  GPT-3 FS-ICL  \\\n",
       "0     63.803759          142.574648           52.539916    167.520333   \n",
       "1     63.803759          142.574648           52.539916    167.520333   \n",
       "2    142.083734          280.893684          121.836941    349.080438   \n",
       "3    409.662435          828.717976          410.516569    832.218555   \n",
       "4    160.530020          312.000668          138.423000    346.203545   \n",
       "..          ...                 ...                 ...           ...   \n",
       "451         NaN                 NaN                 NaN           NaN   \n",
       "452         NaN                 NaN                 NaN           NaN   \n",
       "453         NaN                 NaN                 NaN           NaN   \n",
       "454         NaN                 NaN                 NaN           NaN   \n",
       "455         NaN                 NaN                 NaN           NaN   \n",
       "\n",
       "     GPT-3 ZS-ICL          experiment metric  flanT5-XL FS-ICL (ppl)  \\\n",
       "0       86.116629     None_normal_ROI  total                     NaN   \n",
       "1       86.116629     None_normal_ROI  total                     NaN   \n",
       "2      175.441030     None_normal_ROI  total                     NaN   \n",
       "3      421.953234     None_normal_ROI  total                     NaN   \n",
       "4      183.355559     None_normal_ROI  total                     NaN   \n",
       "..            ...                 ...    ...                     ...   \n",
       "451           NaN  Pegasus-CD_ppl_ROI  total              827.305973   \n",
       "452           NaN  Pegasus-CD_ppl_ROI  total              831.825627   \n",
       "453           NaN  Pegasus-CD_ppl_ROI  input              131.657069   \n",
       "454           NaN  Pegasus-CD_ppl_ROI  input              793.270596   \n",
       "455           NaN  Pegasus-CD_ppl_ROI  input              772.173584   \n",
       "\n",
       "     flanT5-XL ZS-ICL (ppl)  T0 FS-ICL (ppl)  T0 ZS-ICL (ppl)  \\\n",
       "0                       NaN              NaN              NaN   \n",
       "1                       NaN              NaN              NaN   \n",
       "2                       NaN              NaN              NaN   \n",
       "3                       NaN              NaN              NaN   \n",
       "4                       NaN              NaN              NaN   \n",
       "..                      ...              ...              ...   \n",
       "451              413.364004       861.003296       450.575494   \n",
       "452              400.422832       842.755657       430.586050   \n",
       "453               47.182548       131.653617        47.146713   \n",
       "454              374.393717       793.272582       374.391324   \n",
       "455              363.826052       775.032113       365.729200   \n",
       "\n",
       "     Tk-Instruct FS-ICL (ppl)  Tk-Instruct ZS-ICL (ppl)  GPT-3 FS-ICL (ppl)  \\\n",
       "0                         NaN                       NaN                 NaN   \n",
       "1                         NaN                       NaN                 NaN   \n",
       "2                         NaN                       NaN                 NaN   \n",
       "3                         NaN                       NaN                 NaN   \n",
       "4                         NaN                       NaN                 NaN   \n",
       "..                        ...                       ...                 ...   \n",
       "451                838.999690                415.861081                 NaN   \n",
       "452                866.970021                412.978042                 NaN   \n",
       "453                131.655086                 47.147093          131.657069   \n",
       "454                793.273693                374.391324                 NaN   \n",
       "455                808.339493                365.729200                 NaN   \n",
       "\n",
       "     GPT-3 ZS-ICL (ppl)  \n",
       "0                   NaN  \n",
       "1                   NaN  \n",
       "2                   NaN  \n",
       "3                   NaN  \n",
       "4                   NaN  \n",
       "..                  ...  \n",
       "451                 NaN  \n",
       "452                 NaN  \n",
       "453           47.182548  \n",
       "454                 NaN  \n",
       "455                 NaN  \n",
       "\n",
       "[456 rows x 19 columns]"
      ]
     },
     "execution_count": 166,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "global_budget_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 167,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>History Signal</th>\n",
       "      <th>experiment</th>\n",
       "      <th>metric</th>\n",
       "      <th>flanT5-XL FS-ICL</th>\n",
       "      <th>flanT5-XL ZS-ICL</th>\n",
       "      <th>T0 FS-ICL</th>\n",
       "      <th>T0 ZS-ICL</th>\n",
       "      <th>Tk-Instruct FS-ICL</th>\n",
       "      <th>Tk-Instruct ZS-ICL</th>\n",
       "      <th>GPT-3 FS-ICL</th>\n",
       "      <th>GPT-3 ZS-ICL</th>\n",
       "      <th>flanT5-XL FS-ICL (ppl)</th>\n",
       "      <th>flanT5-XL ZS-ICL (ppl)</th>\n",
       "      <th>T0 FS-ICL (ppl)</th>\n",
       "      <th>T0 ZS-ICL (ppl)</th>\n",
       "      <th>Tk-Instruct FS-ICL (ppl)</th>\n",
       "      <th>Tk-Instruct ZS-ICL (ppl)</th>\n",
       "      <th>GPT-3 FS-ICL (ppl)</th>\n",
       "      <th>GPT-3 ZS-ICL (ppl)</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BART</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>BART</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>BART</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>BART</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Full</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>71</th>\n",
       "      <td>Semantic-4</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>72</th>\n",
       "      <td>Semantic-8</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>73</th>\n",
       "      <td>Semantic-8</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>74</th>\n",
       "      <td>Semantic-8</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>input</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>75</th>\n",
       "      <td>Semantic-8</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>total</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>76 rows × 19 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "   History Signal       experiment metric  flanT5-XL FS-ICL  flanT5-XL ZS-ICL  \\\n",
       "0            BART  None_normal_ROI  input               0.0               0.0   \n",
       "1            BART  None_normal_ROI  total               0.0               0.0   \n",
       "2            BART     None_ppl_ROI  input               0.0               0.0   \n",
       "3            BART     None_ppl_ROI  total               0.0               0.0   \n",
       "4            Full  None_normal_ROI  input               0.0               0.0   \n",
       "..            ...              ...    ...               ...               ...   \n",
       "71     Semantic-4     None_ppl_ROI  total               0.0               0.0   \n",
       "72     Semantic-8  None_normal_ROI  input               0.0               0.0   \n",
       "73     Semantic-8  None_normal_ROI  total               0.0               0.0   \n",
       "74     Semantic-8     None_ppl_ROI  input               0.0               0.0   \n",
       "75     Semantic-8     None_ppl_ROI  total               0.0               0.0   \n",
       "\n",
       "    T0 FS-ICL  T0 ZS-ICL  Tk-Instruct FS-ICL  Tk-Instruct ZS-ICL  \\\n",
       "0         0.0        0.0                 0.0                 0.0   \n",
       "1         0.0        0.0                 0.0                 0.0   \n",
       "2         0.0        0.0                 0.0                 0.0   \n",
       "3         0.0        0.0                 0.0                 0.0   \n",
       "4         0.0        0.0                 0.0                 0.0   \n",
       "..        ...        ...                 ...                 ...   \n",
       "71        0.0        0.0                 0.0                 0.0   \n",
       "72        0.0        0.0                 0.0                 0.0   \n",
       "73        0.0        0.0                 0.0                 0.0   \n",
       "74        0.0        0.0                 0.0                 0.0   \n",
       "75        0.0        0.0                 0.0                 0.0   \n",
       "\n",
       "    GPT-3 FS-ICL  GPT-3 ZS-ICL  flanT5-XL FS-ICL (ppl)  \\\n",
       "0            0.0           0.0                     0.0   \n",
       "1            0.0           0.0                     0.0   \n",
       "2            0.0           0.0                     0.0   \n",
       "3            0.0           0.0                     0.0   \n",
       "4            0.0           0.0                     0.0   \n",
       "..           ...           ...                     ...   \n",
       "71           0.0           0.0                     0.0   \n",
       "72           0.0           0.0                     0.0   \n",
       "73           0.0           0.0                     0.0   \n",
       "74           0.0           0.0                     0.0   \n",
       "75           0.0           0.0                     0.0   \n",
       "\n",
       "    flanT5-XL ZS-ICL (ppl)  T0 FS-ICL (ppl)  T0 ZS-ICL (ppl)  \\\n",
       "0                      0.0              0.0              0.0   \n",
       "1                      0.0              0.0              0.0   \n",
       "2                      0.0              0.0              0.0   \n",
       "3                      0.0              0.0              0.0   \n",
       "4                      0.0              0.0              0.0   \n",
       "..                     ...              ...              ...   \n",
       "71                     0.0              0.0              0.0   \n",
       "72                     0.0              0.0              0.0   \n",
       "73                     0.0              0.0              0.0   \n",
       "74                     0.0              0.0              0.0   \n",
       "75                     0.0              0.0              0.0   \n",
       "\n",
       "    Tk-Instruct FS-ICL (ppl)  Tk-Instruct ZS-ICL (ppl)  GPT-3 FS-ICL (ppl)  \\\n",
       "0                        0.0                       0.0                 0.0   \n",
       "1                        0.0                       0.0                 0.0   \n",
       "2                        0.0                       0.0                 0.0   \n",
       "3                        0.0                       0.0                 0.0   \n",
       "4                        0.0                       0.0                 0.0   \n",
       "..                       ...                       ...                 ...   \n",
       "71                       0.0                       0.0                 0.0   \n",
       "72                       0.0                       0.0                 0.0   \n",
       "73                       0.0                       0.0                 0.0   \n",
       "74                       0.0                       0.0                 0.0   \n",
       "75                       0.0                       0.0                 0.0   \n",
       "\n",
       "    GPT-3 ZS-ICL (ppl)  \n",
       "0                  0.0  \n",
       "1                  0.0  \n",
       "2                  0.0  \n",
       "3                  0.0  \n",
       "4                  0.0  \n",
       "..                 ...  \n",
       "71                 0.0  \n",
       "72                 0.0  \n",
       "73                 0.0  \n",
       "74                 0.0  \n",
       "75                 0.0  \n",
       "\n",
       "[76 rows x 19 columns]"
      ]
     },
     "execution_count": 167,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "std = global_budget_df.groupby(['History Signal', 'experiment', 'metric']).std()\n",
    "# STD should either be zero or nan\n",
    "std = std.fillna(0)\n",
    "std = std.reset_index()\n",
    "std\n",
    "# assert (std['History Signal'] == rotated_df['History Signal']).all()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Remove redundant rows (because budget rows are repeated for each metric)\n",
    "global_budget_df = global_budget_df.groupby(['History Signal', 'experiment', 'metric']).first().reset_index()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 169,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Pivoting\n",
    "models = global_budget_df.columns.tolist()\n",
    "models.remove('metric')\n",
    "models.remove('experiment')\n",
    "models.remove('History Signal')\n",
    "\n",
    "retained_cols = ['History Signal', 'experiment', 'metric']\n",
    "\n",
    "rotated_budget_df = pd.DataFrame()\n",
    "for c in models:\n",
    "    sub_df = global_budget_df.loc[:, retained_cols + [c]]\n",
    "    sub_df['model'] = c\n",
    "    # Make each type of metric to a column\n",
    "    sub_df = sub_df.pivot_table(index=['History Signal', 'model', 'experiment'], columns='metric', values=c)\n",
    "\n",
    "    rotated_budget_df = rotated_budget_df.append(sub_df, ignore_index=False)\n",
    "\n",
    "rotated_budget_df.reset_index(inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 170,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>metric</th>\n",
       "      <th>History Signal</th>\n",
       "      <th>model</th>\n",
       "      <th>experiment</th>\n",
       "      <th>input</th>\n",
       "      <th>total</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BART</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>298.001292</td>\n",
       "      <td>312.429138</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Full</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>791.706841</td>\n",
       "      <td>833.002895</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>None_0</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>131.657069</td>\n",
       "      <td>146.109542</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>None_0</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>Pegasus-CD_normal_ROI</td>\n",
       "      <td>131.657069</td>\n",
       "      <td>146.109542</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>None_1</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None_normal_ROI</td>\n",
       "      <td>131.657069</td>\n",
       "      <td>146.109542</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>243</th>\n",
       "      <td>Semantic-8</td>\n",
       "      <td>Tk-Instruct ZS-ICL (ppl)</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>243.369054</td>\n",
       "      <td>274.161901</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>244</th>\n",
       "      <td>None_0</td>\n",
       "      <td>GPT-3 FS-ICL (ppl)</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>131.657069</td>\n",
       "      <td>167.520333</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>245</th>\n",
       "      <td>None_0</td>\n",
       "      <td>GPT-3 FS-ICL (ppl)</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>131.657069</td>\n",
       "      <td>167.520333</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>246</th>\n",
       "      <td>None_0</td>\n",
       "      <td>GPT-3 ZS-ICL (ppl)</td>\n",
       "      <td>None_ppl_ROI</td>\n",
       "      <td>47.182548</td>\n",
       "      <td>86.116629</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>247</th>\n",
       "      <td>None_0</td>\n",
       "      <td>GPT-3 ZS-ICL (ppl)</td>\n",
       "      <td>Pegasus-CD_ppl_ROI</td>\n",
       "      <td>47.182548</td>\n",
       "      <td>86.116629</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>248 rows × 5 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "metric History Signal                     model             experiment  \\\n",
       "0                BART          flanT5-XL FS-ICL        None_normal_ROI   \n",
       "1                Full          flanT5-XL FS-ICL        None_normal_ROI   \n",
       "2              None_0          flanT5-XL FS-ICL        None_normal_ROI   \n",
       "3              None_0          flanT5-XL FS-ICL  Pegasus-CD_normal_ROI   \n",
       "4              None_1          flanT5-XL FS-ICL        None_normal_ROI   \n",
       "..                ...                       ...                    ...   \n",
       "243        Semantic-8  Tk-Instruct ZS-ICL (ppl)           None_ppl_ROI   \n",
       "244            None_0        GPT-3 FS-ICL (ppl)           None_ppl_ROI   \n",
       "245            None_0        GPT-3 FS-ICL (ppl)     Pegasus-CD_ppl_ROI   \n",
       "246            None_0        GPT-3 ZS-ICL (ppl)           None_ppl_ROI   \n",
       "247            None_0        GPT-3 ZS-ICL (ppl)     Pegasus-CD_ppl_ROI   \n",
       "\n",
       "metric       input       total  \n",
       "0       298.001292  312.429138  \n",
       "1       791.706841  833.002895  \n",
       "2       131.657069  146.109542  \n",
       "3       131.657069  146.109542  \n",
       "4       131.657069  146.109542  \n",
       "..             ...         ...  \n",
       "243     243.369054  274.161901  \n",
       "244     131.657069  167.520333  \n",
       "245     131.657069  167.520333  \n",
       "246      47.182548   86.116629  \n",
       "247      47.182548   86.116629  \n",
       "\n",
       "[248 rows x 5 columns]"
      ]
     },
     "execution_count": 170,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rotated_budget_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 171,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Split model by \" \"\n",
    "# First is model, second is \"exemplars\", if third is Prompt Perplexity else Manual\n",
    "def get_prompt_type(row):\n",
    "    if '(ppl)' in row['model'].split(' '):\n",
    "        return \"Perplexity-optimized\"\n",
    "    else:\n",
    "        return \"Manual\"\n",
    "\n",
    "rotated_budget_df['model_fml'] = rotated_budget_df['model'].str.split(' ').str[0]\n",
    "rotated_budget_df['Exemplars'] = rotated_budget_df['model'].str.split(' ').str[1]\n",
    "rotated_budget_df['Prompt'] = rotated_budget_df.apply(get_prompt_type, axis=1)\n",
    "\n",
    "rotated_budget_df.drop(columns=['model'], inplace=True)\n",
    "rotated_budget_df.rename(columns={'model_fml': 'model'}, inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 172,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Split experiment by \"_\"\n",
    "# First is Persona\n",
    "rotated_budget_df['Persona'] = rotated_budget_df['experiment'].str.split('_').str[0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Save total budget to excel (Manish's format)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "metadata": {},
   "outputs": [],
   "source": [
    "rotated_budget_df.to_excel(f'{output_dir}/{dataset_prefix}_budget.xlsx', index=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 174,
   "metadata": {},
   "outputs": [],
   "source": [
    "# split experiment by \"_\", first: Persona, second: Prompt, then drop\n",
    "# if dataset_prefix == \"MSC\":\n",
    "rotated_df['persona'] = rotated_df['experiment'].apply(lambda x: x.split('_')[0])\n",
    "\n",
    "rotated_df['prompt'] = rotated_df['experiment'].apply(lambda x: x.split('_')[1])\n",
    "rotated_df = rotated_df.drop(columns=['experiment'])\n",
    "\n",
    "# Reorder columns. Metrics should come at the end\n",
    "cols = rotated_df.columns.tolist()\n",
    "non_metrics = [c for c in cols if c not in metrics]\n",
    "rotated_df = rotated_df[non_metrics + metrics]\n",
    "\n",
    "# Rename columns\n",
    "rename_dict = {\n",
    "    'prompt': 'Prompt',\n",
    "    'persona': 'Persona',\n",
    "    'model': 'Model'\n",
    "}\n",
    "rotated_df = rotated_df.rename(columns=rename_dict)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 175,
   "metadata": {},
   "outputs": [],
   "source": [
    "# write to excel. each model in a separate sheet\n",
    "# rotated_df.to_excel(f\"{output_dir}/merged.xlsx\", index=False)\n",
    "sheets = {\n",
    "    'merged': rotated_df\n",
    "}\n",
    "\n",
    "# Separate sheet for each model\n",
    "for m in models:\n",
    "    m_df = rotated_df.loc[rotated_df['Model'] == m]\n",
    "    # split experiment by \"_\", first: Persona, second: Prompt, then drop\n",
    "    # m_df['persona'] = m_df['experiment'].apply(lambda x: x.split('_')[0])\n",
    "    # m_df['prompt'] = m_df['experiment'].apply(lambda x: x.split('_')[1])\n",
    "    # m_df = m_df.drop(columns=['experiment'])\n",
    "\n",
    "    # remove index\n",
    "    m_df = m_df.reset_index(drop=True)\n",
    "\n",
    "    sheets[m] = m_df\n",
    "\n",
    "    # output_path = os.path.join(output_dir, f'{m}.xlsx')\n",
    "    # m_df.to_excel(output_path, index=False)\n",
    "\n",
    "# Write to excel\n",
    "with pd.ExcelWriter(f\"{output_dir}/{dataset_prefix}_merged.xlsx\") as writer:\n",
    "    for sheet_name in sheets.keys():\n",
    "        sheets[sheet_name].to_excel(writer, sheet_name=sheet_name, index=False, merge_cells=False)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 176,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>metric</th>\n",
       "      <th>History Signal</th>\n",
       "      <th>Model</th>\n",
       "      <th>Persona</th>\n",
       "      <th>Prompt</th>\n",
       "      <th>Bert-f1</th>\n",
       "      <th>BLEU</th>\n",
       "      <th>Bleurt</th>\n",
       "      <th>DEB</th>\n",
       "      <th>METEOR</th>\n",
       "      <th>rougeL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BART</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.024533</td>\n",
       "      <td>0.013192</td>\n",
       "      <td>0.181337</td>\n",
       "      <td>2.827780</td>\n",
       "      <td>-0.012220</td>\n",
       "      <td>-0.017885</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>BART</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-1.284791</td>\n",
       "      <td>0.649517</td>\n",
       "      <td>2.342523</td>\n",
       "      <td>1.832087</td>\n",
       "      <td>1.632054</td>\n",
       "      <td>-0.564694</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Full</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.417784</td>\n",
       "      <td>0.266205</td>\n",
       "      <td>0.712758</td>\n",
       "      <td>3.268328</td>\n",
       "      <td>0.721557</td>\n",
       "      <td>-0.006995</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Full</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>0.427779</td>\n",
       "      <td>0.279320</td>\n",
       "      <td>0.923966</td>\n",
       "      <td>3.425458</td>\n",
       "      <td>0.861939</td>\n",
       "      <td>0.039829</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>None_1</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-6.931000</td>\n",
       "      <td>2.941883</td>\n",
       "      <td>9.561130</td>\n",
       "      <td>-30.052959</td>\n",
       "      <td>4.687062</td>\n",
       "      <td>-2.207612</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>203</th>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>GPT-3 ZS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.086305</td>\n",
       "      <td>-0.033461</td>\n",
       "      <td>0.052354</td>\n",
       "      <td>5.184283</td>\n",
       "      <td>1.639011</td>\n",
       "      <td>-0.284675</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>204</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>GPT-3 ZS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.060294</td>\n",
       "      <td>-0.123567</td>\n",
       "      <td>0.762640</td>\n",
       "      <td>3.414238</td>\n",
       "      <td>2.464788</td>\n",
       "      <td>-0.367376</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>205</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>GPT-3 ZS-ICL</td>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.152124</td>\n",
       "      <td>-0.149586</td>\n",
       "      <td>-0.596416</td>\n",
       "      <td>-2.602414</td>\n",
       "      <td>0.830964</td>\n",
       "      <td>-0.246360</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>206</th>\n",
       "      <td>Recent-4</td>\n",
       "      <td>GPT-3 ZS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.227191</td>\n",
       "      <td>-0.022504</td>\n",
       "      <td>0.728828</td>\n",
       "      <td>4.130606</td>\n",
       "      <td>1.423846</td>\n",
       "      <td>-0.131969</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>207</th>\n",
       "      <td>Semantic-4</td>\n",
       "      <td>GPT-3 ZS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.697267</td>\n",
       "      <td>0.141026</td>\n",
       "      <td>4.394088</td>\n",
       "      <td>2.602709</td>\n",
       "      <td>1.114031</td>\n",
       "      <td>0.061010</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>208 rows × 10 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "metric History Signal             Model     Persona  Prompt   Bert-f1  \\\n",
       "0                BART  flanT5-XL FS-ICL        None  normal  0.024533   \n",
       "1                BART  flanT5-XL FS-ICL        None     ppl -1.284791   \n",
       "2                Full  flanT5-XL FS-ICL        None  normal  0.417784   \n",
       "3                Full  flanT5-XL FS-ICL        None     ppl  0.427779   \n",
       "4              None_1  flanT5-XL FS-ICL        None     ppl -6.931000   \n",
       "..                ...               ...         ...     ...       ...   \n",
       "203        Pegasus-CD      GPT-3 ZS-ICL        None  normal -0.086305   \n",
       "204         PegasusFT      GPT-3 ZS-ICL        None  normal -0.060294   \n",
       "205         PegasusFT      GPT-3 ZS-ICL  Pegasus-CD  normal -0.152124   \n",
       "206          Recent-4      GPT-3 ZS-ICL        None  normal  0.227191   \n",
       "207        Semantic-4      GPT-3 ZS-ICL        None  normal -0.697267   \n",
       "\n",
       "metric      BLEU    Bleurt        DEB    METEOR    rougeL  \n",
       "0       0.013192  0.181337   2.827780 -0.012220 -0.017885  \n",
       "1       0.649517  2.342523   1.832087  1.632054 -0.564694  \n",
       "2       0.266205  0.712758   3.268328  0.721557 -0.006995  \n",
       "3       0.279320  0.923966   3.425458  0.861939  0.039829  \n",
       "4       2.941883  9.561130 -30.052959  4.687062 -2.207612  \n",
       "..           ...       ...        ...       ...       ...  \n",
       "203    -0.033461  0.052354   5.184283  1.639011 -0.284675  \n",
       "204    -0.123567  0.762640   3.414238  2.464788 -0.367376  \n",
       "205    -0.149586 -0.596416  -2.602414  0.830964 -0.246360  \n",
       "206    -0.022504  0.728828   4.130606  1.423846 -0.131969  \n",
       "207     0.141026  4.394088   2.602709  1.114031  0.061010  \n",
       "\n",
       "[208 rows x 10 columns]"
      ]
     },
     "execution_count": 176,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rotated_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 177,
   "metadata": {},
   "outputs": [],
   "source": [
    "model_config = [m.split(' ') for m in models]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>metric</th>\n",
       "      <th>History Signal</th>\n",
       "      <th>Model</th>\n",
       "      <th>Persona</th>\n",
       "      <th>Prompt</th>\n",
       "      <th>Bert-f1</th>\n",
       "      <th>BLEU</th>\n",
       "      <th>Bleurt</th>\n",
       "      <th>DEB</th>\n",
       "      <th>METEOR</th>\n",
       "      <th>rougeL</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>BART</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.024533</td>\n",
       "      <td>0.013192</td>\n",
       "      <td>0.181337</td>\n",
       "      <td>2.827780</td>\n",
       "      <td>-0.012220</td>\n",
       "      <td>-0.017885</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>BART</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-1.284791</td>\n",
       "      <td>0.649517</td>\n",
       "      <td>2.342523</td>\n",
       "      <td>1.832087</td>\n",
       "      <td>1.632054</td>\n",
       "      <td>-0.564694</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Full</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.417784</td>\n",
       "      <td>0.266205</td>\n",
       "      <td>0.712758</td>\n",
       "      <td>3.268328</td>\n",
       "      <td>0.721557</td>\n",
       "      <td>-0.006995</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Full</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>0.427779</td>\n",
       "      <td>0.279320</td>\n",
       "      <td>0.923966</td>\n",
       "      <td>3.425458</td>\n",
       "      <td>0.861939</td>\n",
       "      <td>0.039829</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>None_1</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-6.931000</td>\n",
       "      <td>2.941883</td>\n",
       "      <td>9.561130</td>\n",
       "      <td>-30.052959</td>\n",
       "      <td>4.687062</td>\n",
       "      <td>-2.207612</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>None_1</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-0.425797</td>\n",
       "      <td>0.005420</td>\n",
       "      <td>-0.784206</td>\n",
       "      <td>-8.660981</td>\n",
       "      <td>-0.124925</td>\n",
       "      <td>-0.609587</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.059001</td>\n",
       "      <td>-0.025982</td>\n",
       "      <td>-0.196230</td>\n",
       "      <td>4.986852</td>\n",
       "      <td>-0.182271</td>\n",
       "      <td>-0.207290</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-1.061798</td>\n",
       "      <td>0.648974</td>\n",
       "      <td>2.674944</td>\n",
       "      <td>4.820023</td>\n",
       "      <td>1.742553</td>\n",
       "      <td>-0.347252</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>0.007527</td>\n",
       "      <td>0.041281</td>\n",
       "      <td>0.064261</td>\n",
       "      <td>3.177177</td>\n",
       "      <td>0.064914</td>\n",
       "      <td>-0.016352</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-0.984420</td>\n",
       "      <td>0.634226</td>\n",
       "      <td>2.226776</td>\n",
       "      <td>2.112208</td>\n",
       "      <td>1.781234</td>\n",
       "      <td>-0.582146</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.400794</td>\n",
       "      <td>0.016217</td>\n",
       "      <td>-0.720061</td>\n",
       "      <td>-8.747590</td>\n",
       "      <td>-0.091349</td>\n",
       "      <td>-0.601918</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>PegasusFT</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>Pegasus-CD</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-0.619972</td>\n",
       "      <td>-0.066914</td>\n",
       "      <td>-1.457409</td>\n",
       "      <td>-8.418029</td>\n",
       "      <td>-0.098260</td>\n",
       "      <td>-0.768471</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Recent-1</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-1.240383</td>\n",
       "      <td>0.202786</td>\n",
       "      <td>3.675539</td>\n",
       "      <td>-13.227585</td>\n",
       "      <td>0.323137</td>\n",
       "      <td>-1.624231</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Recent-1</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-3.360998</td>\n",
       "      <td>0.126056</td>\n",
       "      <td>0.004595</td>\n",
       "      <td>-4.074344</td>\n",
       "      <td>0.942786</td>\n",
       "      <td>-2.825739</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Recent-10</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.444977</td>\n",
       "      <td>0.098505</td>\n",
       "      <td>0.299324</td>\n",
       "      <td>1.019815</td>\n",
       "      <td>0.539994</td>\n",
       "      <td>-0.440103</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Recent-10</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-0.842746</td>\n",
       "      <td>0.041267</td>\n",
       "      <td>-0.295754</td>\n",
       "      <td>0.108434</td>\n",
       "      <td>0.565597</td>\n",
       "      <td>-0.731944</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>Recent-2</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-1.122502</td>\n",
       "      <td>0.077277</td>\n",
       "      <td>2.811761</td>\n",
       "      <td>-11.212000</td>\n",
       "      <td>-0.091159</td>\n",
       "      <td>-1.451531</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>Recent-2</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-3.248147</td>\n",
       "      <td>-0.150620</td>\n",
       "      <td>-0.395114</td>\n",
       "      <td>-11.285092</td>\n",
       "      <td>-0.234399</td>\n",
       "      <td>-2.364819</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>Recent-4</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.466462</td>\n",
       "      <td>-0.007531</td>\n",
       "      <td>-2.363112</td>\n",
       "      <td>6.741576</td>\n",
       "      <td>-0.433694</td>\n",
       "      <td>-0.917269</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>Recent-4</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-1.142271</td>\n",
       "      <td>0.392829</td>\n",
       "      <td>0.117989</td>\n",
       "      <td>4.777815</td>\n",
       "      <td>1.485511</td>\n",
       "      <td>-0.778064</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>Recent-8</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.512533</td>\n",
       "      <td>0.122876</td>\n",
       "      <td>0.379792</td>\n",
       "      <td>0.885569</td>\n",
       "      <td>0.521276</td>\n",
       "      <td>-0.546075</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>Recent-8</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-1.008543</td>\n",
       "      <td>0.055430</td>\n",
       "      <td>-0.307850</td>\n",
       "      <td>-0.547108</td>\n",
       "      <td>0.518912</td>\n",
       "      <td>-0.855352</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>Semantic-1</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-1.058553</td>\n",
       "      <td>0.417784</td>\n",
       "      <td>3.206218</td>\n",
       "      <td>-5.807358</td>\n",
       "      <td>0.841510</td>\n",
       "      <td>-1.124817</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>Semantic-1</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-2.620836</td>\n",
       "      <td>0.493436</td>\n",
       "      <td>-0.025260</td>\n",
       "      <td>3.121793</td>\n",
       "      <td>2.216560</td>\n",
       "      <td>-2.029646</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>Semantic-10</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.419291</td>\n",
       "      <td>0.108076</td>\n",
       "      <td>0.230733</td>\n",
       "      <td>1.689555</td>\n",
       "      <td>0.547102</td>\n",
       "      <td>-0.472321</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>Semantic-10</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-0.719127</td>\n",
       "      <td>0.036598</td>\n",
       "      <td>-0.202294</td>\n",
       "      <td>1.110100</td>\n",
       "      <td>0.654612</td>\n",
       "      <td>-0.659679</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>Semantic-2</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.907418</td>\n",
       "      <td>0.315650</td>\n",
       "      <td>1.874183</td>\n",
       "      <td>-2.513598</td>\n",
       "      <td>0.714942</td>\n",
       "      <td>-1.001312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>Semantic-2</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-2.505630</td>\n",
       "      <td>0.060113</td>\n",
       "      <td>-0.321854</td>\n",
       "      <td>-3.643986</td>\n",
       "      <td>0.759341</td>\n",
       "      <td>-1.983853</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>Semantic-4</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.300884</td>\n",
       "      <td>0.009830</td>\n",
       "      <td>-1.739421</td>\n",
       "      <td>5.449353</td>\n",
       "      <td>-0.303077</td>\n",
       "      <td>-0.717563</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>Semantic-4</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-1.150136</td>\n",
       "      <td>0.317914</td>\n",
       "      <td>0.298796</td>\n",
       "      <td>4.277463</td>\n",
       "      <td>1.624360</td>\n",
       "      <td>-0.762317</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>Semantic-8</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>normal</td>\n",
       "      <td>-0.502702</td>\n",
       "      <td>0.931086</td>\n",
       "      <td>3.897609</td>\n",
       "      <td>6.399734</td>\n",
       "      <td>1.923014</td>\n",
       "      <td>-0.025616</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>Semantic-8</td>\n",
       "      <td>flanT5-XL FS-ICL</td>\n",
       "      <td>None</td>\n",
       "      <td>ppl</td>\n",
       "      <td>-0.813245</td>\n",
       "      <td>0.069783</td>\n",
       "      <td>-0.265918</td>\n",
       "      <td>1.333785</td>\n",
       "      <td>0.704950</td>\n",
       "      <td>-0.761693</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "metric History Signal             Model     Persona  Prompt   Bert-f1  \\\n",
       "0                BART  flanT5-XL FS-ICL        None  normal  0.024533   \n",
       "1                BART  flanT5-XL FS-ICL        None     ppl -1.284791   \n",
       "2                Full  flanT5-XL FS-ICL        None  normal  0.417784   \n",
       "3                Full  flanT5-XL FS-ICL        None     ppl  0.427779   \n",
       "4              None_1  flanT5-XL FS-ICL        None     ppl -6.931000   \n",
       "5              None_1  flanT5-XL FS-ICL  Pegasus-CD     ppl -0.425797   \n",
       "6          Pegasus-CD  flanT5-XL FS-ICL        None  normal -0.059001   \n",
       "7          Pegasus-CD  flanT5-XL FS-ICL        None     ppl -1.061798   \n",
       "8           PegasusFT  flanT5-XL FS-ICL        None  normal  0.007527   \n",
       "9           PegasusFT  flanT5-XL FS-ICL        None     ppl -0.984420   \n",
       "10          PegasusFT  flanT5-XL FS-ICL  Pegasus-CD  normal -0.400794   \n",
       "11          PegasusFT  flanT5-XL FS-ICL  Pegasus-CD     ppl -0.619972   \n",
       "12           Recent-1  flanT5-XL FS-ICL        None  normal -1.240383   \n",
       "13           Recent-1  flanT5-XL FS-ICL        None     ppl -3.360998   \n",
       "14          Recent-10  flanT5-XL FS-ICL        None  normal -0.444977   \n",
       "15          Recent-10  flanT5-XL FS-ICL        None     ppl -0.842746   \n",
       "16           Recent-2  flanT5-XL FS-ICL        None  normal -1.122502   \n",
       "17           Recent-2  flanT5-XL FS-ICL        None     ppl -3.248147   \n",
       "18           Recent-4  flanT5-XL FS-ICL        None  normal -0.466462   \n",
       "19           Recent-4  flanT5-XL FS-ICL        None     ppl -1.142271   \n",
       "20           Recent-8  flanT5-XL FS-ICL        None  normal -0.512533   \n",
       "21           Recent-8  flanT5-XL FS-ICL        None     ppl -1.008543   \n",
       "22         Semantic-1  flanT5-XL FS-ICL        None  normal -1.058553   \n",
       "23         Semantic-1  flanT5-XL FS-ICL        None     ppl -2.620836   \n",
       "24        Semantic-10  flanT5-XL FS-ICL        None  normal -0.419291   \n",
       "25        Semantic-10  flanT5-XL FS-ICL        None     ppl -0.719127   \n",
       "26         Semantic-2  flanT5-XL FS-ICL        None  normal -0.907418   \n",
       "27         Semantic-2  flanT5-XL FS-ICL        None     ppl -2.505630   \n",
       "28         Semantic-4  flanT5-XL FS-ICL        None  normal -0.300884   \n",
       "29         Semantic-4  flanT5-XL FS-ICL        None     ppl -1.150136   \n",
       "30         Semantic-8  flanT5-XL FS-ICL        None  normal -0.502702   \n",
       "31         Semantic-8  flanT5-XL FS-ICL        None     ppl -0.813245   \n",
       "\n",
       "metric      BLEU    Bleurt        DEB    METEOR    rougeL  \n",
       "0       0.013192  0.181337   2.827780 -0.012220 -0.017885  \n",
       "1       0.649517  2.342523   1.832087  1.632054 -0.564694  \n",
       "2       0.266205  0.712758   3.268328  0.721557 -0.006995  \n",
       "3       0.279320  0.923966   3.425458  0.861939  0.039829  \n",
       "4       2.941883  9.561130 -30.052959  4.687062 -2.207612  \n",
       "5       0.005420 -0.784206  -8.660981 -0.124925 -0.609587  \n",
       "6      -0.025982 -0.196230   4.986852 -0.182271 -0.207290  \n",
       "7       0.648974  2.674944   4.820023  1.742553 -0.347252  \n",
       "8       0.041281  0.064261   3.177177  0.064914 -0.016352  \n",
       "9       0.634226  2.226776   2.112208  1.781234 -0.582146  \n",
       "10      0.016217 -0.720061  -8.747590 -0.091349 -0.601918  \n",
       "11     -0.066914 -1.457409  -8.418029 -0.098260 -0.768471  \n",
       "12      0.202786  3.675539 -13.227585  0.323137 -1.624231  \n",
       "13      0.126056  0.004595  -4.074344  0.942786 -2.825739  \n",
       "14      0.098505  0.299324   1.019815  0.539994 -0.440103  \n",
       "15      0.041267 -0.295754   0.108434  0.565597 -0.731944  \n",
       "16      0.077277  2.811761 -11.212000 -0.091159 -1.451531  \n",
       "17     -0.150620 -0.395114 -11.285092 -0.234399 -2.364819  \n",
       "18     -0.007531 -2.363112   6.741576 -0.433694 -0.917269  \n",
       "19      0.392829  0.117989   4.777815  1.485511 -0.778064  \n",
       "20      0.122876  0.379792   0.885569  0.521276 -0.546075  \n",
       "21      0.055430 -0.307850  -0.547108  0.518912 -0.855352  \n",
       "22      0.417784  3.206218  -5.807358  0.841510 -1.124817  \n",
       "23      0.493436 -0.025260   3.121793  2.216560 -2.029646  \n",
       "24      0.108076  0.230733   1.689555  0.547102 -0.472321  \n",
       "25      0.036598 -0.202294   1.110100  0.654612 -0.659679  \n",
       "26      0.315650  1.874183  -2.513598  0.714942 -1.001312  \n",
       "27      0.060113 -0.321854  -3.643986  0.759341 -1.983853  \n",
       "28      0.009830 -1.739421   5.449353 -0.303077 -0.717563  \n",
       "29      0.317914  0.298796   4.277463  1.624360 -0.762317  \n",
       "30      0.931086  3.897609   6.399734  1.923014 -0.025616  \n",
       "31      0.069783 -0.265918   1.333785  0.704950 -0.761693  "
      ]
     },
     "execution_count": 178,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sheets['flanT5-XL FS-ICL']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 179,
   "metadata": {},
   "outputs": [],
   "source": [
    "sheets_v2 = {}\n",
    "model_family = [m[0] for m in model_config]\n",
    "for fam in model_family:\n",
    "    zs_df = sheets[fam + \" ZS-ICL\"]\n",
    "    fs_df = sheets[fam + \" FS-ICL\"]\n",
    "\n",
    "    zs_df = zs_df.drop(columns=['Model'])\n",
    "    fs_df = fs_df.drop(columns=['Model'])\n",
    "\n",
    "    # if dataset_prefix==\"MSC\":\n",
    "    zs_df = zs_df.set_index(['History Signal', 'Persona', 'Prompt'])\n",
    "    fs_df = fs_df.set_index(['History Signal', 'Persona', 'Prompt'])\n",
    "    # else:\n",
    "    #     zs_df = zs_df.set_index(['History Signal', 'Persona', 'Prompt'])\n",
    "    #     fs_df = fs_df.set_index(['History Signal', 'Persona', 'Prompt'])\n",
    "    zs_fs_df = pd.concat([zs_df, fs_df], axis=1, keys=['ZS', 'FS']) \n",
    "    # sort by index in this order: Prompt, Persona, History Signal\n",
    "    # if dataset_prefix==\"MSC\":\n",
    "    zs_fs_df = zs_fs_df.sort_index(level=['Prompt', 'Persona', 'History Signal'])\n",
    "    # else:\n",
    "    #     zs_fs_df = zs_fs_df.sort_index(level=['Prompt', 'History Signal'])\n",
    "    sheets_v2[fam] = zs_fs_df\n",
    "\n",
    "\n",
    "# Write to excel\n",
    "with pd.ExcelWriter(f\"{output_dir}/{dataset_prefix}_merged_v2.xlsx\", engine='xlsxwriter') as writer:\n",
    "    for sheet_name in sheets_v2.keys():\n",
    "        # Upto 4 decimal places\n",
    "        sheets_v2[sheet_name].to_excel(writer, sheet_name=sheet_name, index=True, merge_cells=False, float_format=\"%.4f\")\n",
    "\n",
    "    # Apply color-scale to all sheets, each column\n",
    "    if dataset_prefix == \"MSC\":\n",
    "        start_col = 3\n",
    "    else:\n",
    "        start_col = 3\n",
    "\n",
    "    for sheet_name in sheets_v2.keys():\n",
    "        sheet = writer.sheets[sheet_name]\n",
    "        for col in range(start_col, len(metrics) * 2 + 1 + start_col):\n",
    "            # 3 color scale with midpoint at 0\n",
    "            sheet.conditional_format(1, col, len(sheets_v2[sheet_name]), col, {\n",
    "                'type': '3_color_scale',\n",
    "                'min_color': '#ff6666',\n",
    "                'mid_color': '#FFFFFF',\n",
    "                'max_color': '#2eb82e',\n",
    "                'mid_type': 'num',\n",
    "                'mid_value': 0\n",
    "            })\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 180,
   "metadata": {},
   "outputs": [],
   "source": [
    "            # sheet.conditional_format(1, col, len(sheets_v2[sheet_name]), col, {\n",
    "            #     'type': '2_color_scale',\n",
    "            #     'min_color': '#FFFFFF',\n",
    "            #     'max_color': '#00AA00'\n",
    "            # })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.13"
  },
  "vscode": {
   "interpreter": {
    "hash": "6d3b0ed3f3b8d2534ba0b286c748703f0af5e95709f70acd7080da9e41254233"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

